High-Post-Newtonian-Order Dynamics Induced by Tail-of-Tail Interactions: The Non-Geodesic Terms

We compute the tail-of-tail contribution to the conservative dynamics of eccentric, non-spinning compact binaries to relative 1PN order and to $\mathcal O(e_t^{12})$. Using the $1$PN quasi-Keplerian dynamics in harmonic coordinates, we derive the Delaunay-averaged Hamiltonian at $5.5$PN and $6.5$PN order and match it to the effective-one-body description, allowing us to determine the corresponding contributions to the non-geodesic EOB $Q$ potential through the $\mathcal{O}(p_r^{12})$, including the dependence on the symmetric mass ratio up to $\mathcal{O}(\nu^2)$. The terms linear in the mass ratio reproduce the available first-order self-force results, while the quadratic terms provide qualitatively new eccentric second-order self-force predictions arising from the tail-of-tail terms. We independently rederive the averaged Hamiltonian using a Fourier--Bessel decomposition of the hereditary interaction. Applying the first law at fixed orbital frequencies, we recover the known first-order self-force redshift through $\mathcal O(e^{12})$ and obtain the complete tail-of-tail contribution to the second-order inverse redshift at $5.5$PN and $6.5$PN through $\mathcal O(e^{10})$.

==> anc/I2_bilinear_coefficients.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*High-Post-Newtonian-Order Dynamics Induced by Tail-of-Tail Interactions: The Non-Geodesic Terms*)


(* ::Text:: *)
(*Geraint Pratten*)


(* ::Section:: *)
(*Notation*)


(* ::Text:: *)
(*ar = semi-major axis.*)
(*et = time-eccentricity.*)
(*\[Nu] = symmetric mass ratio. *)
(*u = mean anomaly.*)


(* ::Section:: *)
(*Mass Quadrupole Multipole Moment Bilinears*)


<|"Name" -> "I2", "DerivativeOrders" -> <|"p" -> 3, "q" -> 4|>, 
 "ExpansionOrders" -> <|"PNOrder" -> 2, "eOrder" -> 12|>, 
 "Variables" -> <|"PN" -> "\[Epsilon]PN", "eccentricity" -> "et", 
   "massDifference" -> "\[Delta]", "symmetricMassRatio" -> "\[Nu]"|>, 
 "Coefficients" -> <|{0, 0} -> (-64*\[Nu]^2*Sin[2*up - 2*uu])/ar^(13/2), 
   {0, 1} -> (-4*\[Nu]^2*(38*Sin[2*up - 3*uu] + 13*Sin[up - 2*uu] + 
       65*Sin[3*up - 2*uu] + 10*Sin[2*up - uu]))/ar^(13/2), 
   {0, 2} -> -1/6*(\[Nu]^2*(120*Sin[2*up] + 1320*Sin[2*up - 4*uu] + 
        741*Sin[up - 3*uu] + 3705*Sin[3*up - 3*uu] + 2280*Sin[2*up - 2*uu] + 
        3420*Sin[4*up - 2*uu] + 197*Sin[up - uu] + 975*Sin[3*up - uu] - 
        156*Sin[2*uu] - 2*Sin[up + uu]))/ar^(13/2), 
   {0, 3} -> -1/12*(\[Nu]^2*(195*Sin[up] + 975*Sin[3*up] + 
        3000*Sin[2*up - 5*uu] + 2145*Sin[up - 4*uu] + 
        10725*Sin[3*up - 4*uu] + 10206*Sin[2*up - 3*uu] + 
        16245*Sin[4*up - 3*uu] + 3282*Sin[up - 2*uu] + 
        14340*Sin[3*up - 2*uu] + 10920*Sin[5*up - 2*uu] + 
        2864*Sin[2*up - uu] + 4275*Sin[4*up - uu] - 199*Sin[uu] - 
        741*Sin[3*uu] + 106*Sin[2*up + uu] - 102*Sin[up + 2*uu]))/ar^(13/2), 
   {0, 4} -> -1/24*(\[Nu]^2*(2970*Sin[2*up] + 4275*Sin[4*up] + 
        5880*Sin[2*up - 6*uu] + 4875*Sin[up - 5*uu] + 
        24375*Sin[3*up - 5*uu] + 29790*Sin[2*up - 4*uu] + 
        47025*Sin[4*up - 4*uu] + 14559*Sin[up - 3*uu] + 
        63045*Sin[3*up - 3*uu] + 51870*Sin[5*up - 3*uu] + 
        29562*Sin[2*up - 2*uu] + 59100*Sin[4*up - 2*uu] + 
        28560*Sin[6*up - 2*uu] + 4137*Sin[up - uu] + 17975*Sin[3*up - uu] + 
        13650*Sin[5*up - uu] - 3384*Sin[2*uu] - 2145*Sin[4*uu] + 
        33*Sin[up + uu] + 102*Sin[2*(up + uu)] + 925*Sin[3*up + uu] - 
        468*Sin[up + 3*uu]))/ar^(13/2), 
   {0, 5} -> -1/48*(\[Nu]^2*(4170*Sin[up] + 18900*Sin[3*up] + 
        13650*Sin[5*up] + 10416*Sin[2*up - 7*uu] + 9555*Sin[up - 6*uu] + 
        47775*Sin[3*up - 6*uu] + 69450*Sin[2*up - 5*uu] + 
        106875*Sin[4*up - 5*uu] + 42530*Sin[up - 4*uu] + 
        184500*Sin[3*up - 4*uu] + 150150*Sin[5*up - 4*uu] + 
        125256*Sin[2*up - 3*uu] + 258495*Sin[4*up - 3*uu] + 
        135660*Sin[6*up - 3*uu] + 40552*Sin[up - 2*uu] + 
        160140*Sin[3*up - 2*uu] + 188160*Sin[5*up - 2*uu] + 
        65016*Sin[7*up - 2*uu] + 37324*Sin[2*up - uu] + 
        74005*Sin[4*up - uu] + 35700*Sin[6*up - uu] - 4104*Sin[uu] - 
        15027*Sin[3*uu] - 4875*Sin[5*uu] + 2876*Sin[2*up + uu] + 
        4145*Sin[4*up + uu] - 2323*Sin[up + 2*uu] + 1029*Sin[3*up + 2*uu] + 
        150*Sin[2*up + 3*uu] - 1340*Sin[up + 4*uu]))/ar^(13/2), 
   {0, 6} -> -1/96*(\[Nu]^2*(40200*Sin[2*up] + 78150*Sin[4*up] + 
        35700*Sin[6*up] + 17136*Sin[2*up - 8*uu] + 16926*Sin[up - 7*uu] + 
        84630*Sin[3*up - 7*uu] + 140490*Sin[2*up - 6*uu] + 
        209475*Sin[4*up - 6*uu] + 99480*Sin[up - 5*uu] + 
        433500*Sin[3*up - 5*uu] + 341250*Sin[5*up - 5*uu] + 
        367490*Sin[2*up - 4*uu] + 757050*Sin[4*up - 4*uu] + 
        392700*Sin[6*up - 4*uu] + 170610*Sin[up - 3*uu] + 
        665190*Sin[3*up - 3*uu] + 822780*Sin[5*up - 3*uu] + 
        308826*Sin[7*up - 3*uu] + 286900*Sin[2*up - 2*uu] + 
        629220*Sin[4*up - 2*uu] + 502656*Sin[6*up - 2*uu] + 
        133560*Sin[8*up - 2*uu] + 51220*Sin[up - uu] + 
        202310*Sin[3*up - uu] + 235480*Sin[5*up - uu] + 
        81270*Sin[7*up - uu] - 42875*Sin[2*uu] - 43870*Sin[4*uu] - 
        9555*Sin[6*uu] + 980*Sin[up + uu] + 2306*Sin[2*(up + uu)] + 
        1644*Sin[3*(up + uu)] + 19270*Sin[3*up + uu] + 13370*Sin[5*up + uu] + 
        4329*Sin[4*up + 2*uu] - 10794*Sin[up + 3*uu] + 310*Sin[2*up + 4*uu] - 
        3030*Sin[up + 5*uu]))/ar^(13/2), 
   {0, 7} -> -1/96*(\[Nu]^2*(26100*Sin[up] + 110790*Sin[3*up] + 
        124425*Sin[5*up] + 40635*Sin[7*up] + 13320*Sin[2*up - 9*uu] + 
        13923*Sin[up - 8*uu] + 69615*Sin[3*up - 8*uu] + 
        128730*Sin[2*up - 7*uu] + 185535*Sin[4*up - 7*uu] + 
        101031*Sin[up - 6*uu] + 442575*Sin[3*up - 6*uu] + 
        334425*Sin[5*up - 6*uu] + 438090*Sin[2*up - 5*uu] + 
        891375*Sin[4*up - 5*uu] + 446250*Sin[6*up - 5*uu] + 
        250299*Sin[up - 4*uu] + 977575*Sin[3*up - 4*uu] + 
        1204875*Sin[5*up - 4*uu] + 446985*Sin[7*up - 4*uu] + 
        581160*Sin[2*up - 3*uu] + 1297725*Sin[4*up - 3*uu] + 
        1100988*Sin[6*up - 3*uu] + 317205*Sin[8*up - 3*uu] + 
        192765*Sin[up - 2*uu] + 702950*Sin[3*up - 2*uu] + 
        994938*Sin[5*up - 2*uu] + 590940*Sin[7*up - 2*uu] + 
        126720*Sin[9*up - 2*uu] + 182520*Sin[2*up - uu] + 
        397371*Sin[4*up - uu] + 314426*Sin[6*up - uu] + 
        83475*Sin[8*up - uu] - 25120*Sin[uu] - 90702*Sin[3*uu] - 
        51255*Sin[5*uu] - 8463*Sin[7*uu] + 20280*Sin[2*up + uu] + 
        40344*Sin[4*up + uu] + 17584*Sin[6*up + uu] - 15207*Sin[up + 2*uu] + 
        10855*Sin[3*up + 2*uu] + 6777*Sin[5*up + 2*uu] + 
        450*Sin[2*up + 3*uu] + 2802*Sin[4*up + 3*uu] - 15774*Sin[up + 4*uu] + 
        1640*Sin[3*up + 4*uu] + 330*Sin[2*up + 5*uu] - 2961*Sin[up + 6*uu]))/
      ar^(13/2), {0, 8} -> 
    -1/192*(\[Nu]^2*(202800*Sin[2*up] + 437715*Sin[4*up] + 332010*Sin[6*up] + 
        83475*Sin[8*up] + 21645*Sin[up - 9*uu] + 108225*Sin[3*up - 9*uu] + 
        219258*Sin[2*up - 8*uu] + 305235*Sin[4*up - 8*uu] + 
        185941*Sin[up - 7*uu] + 818895*Sin[3*up - 7*uu] + 
        592410*Sin[5*up - 7*uu] + 912282*Sin[2*up - 6*uu] + 
        1824900*Sin[4*up - 6*uu] + 874650*Sin[6*up - 6*uu] + 
        598175*Sin[up - 5*uu] + 19800*Sin[2*(up - 5*uu)] + 
        2350425*Sin[3*up - 5*uu] + 2837625*Sin[5*up - 5*uu] + 
        1015875*Sin[7*up - 5*uu] + 1708238*Sin[2*up - 4*uu] + 
        3816950*Sin[4*up - 4*uu] + 3223710*Sin[6*up - 4*uu] + 
        918225*Sin[8*up - 4*uu] + 777519*Sin[up - 3*uu] + 
        2793825*Sin[3*up - 3*uu] + 4100313*Sin[5*up - 3*uu] + 
        2595663*Sin[7*up - 3*uu] + 601920*Sin[9*up - 3*uu] + 
        1171870*Sin[2*up - 2*uu] + 2658616*Sin[4*up - 2*uu] + 
        2691906*Sin[6*up - 2*uu] + 1260540*Sin[8*up - 2*uu] + 
        225720*Sin[10*up - 2*uu] + 244280*Sin[up - uu] + 
        896862*Sin[3*up - uu] + 1255947*Sin[5*up - uu] + 
        739137*Sin[7*up - uu] + 158400*Sin[9*up - uu] - 207972*Sin[2*uu] - 
        266073*Sin[4*uu] - 103992*Sin[6*uu] - 13923*Sin[8*uu] + 
        6520*Sin[up + uu] + 14768*Sin[2*(up + uu)] + 15852*Sin[3*(up + uu)] + 
        4540*Sin[4*(up + uu)] + 118728*Sin[3*up + uu] + 
        129153*Sin[5*up + uu] + 40173*Sin[7*up + uu] + 
        44204*Sin[4*up + 2*uu] + 17604*Sin[6*up + 2*uu] - 
        70884*Sin[up + 3*uu] + 7752*Sin[5*up + 3*uu] - 848*Sin[2*up + 4*uu] - 
        36680*Sin[up + 5*uu] + 3300*Sin[3*up + 5*uu] + 648*Sin[2*up + 6*uu] - 
        5236*Sin[up + 7*uu]))/ar^(13/2), 
   {0, 9} -> -1/384*(\[Nu]^2*(250800*Sin[up] + 1015590*Sin[3*up] + 
        1385100*Sin[5*up] + 779310*Sin[7*up] + 158400*Sin[9*up] + 
        28380*Sin[2*up - 11*uu] + 32175*Sin[up - 10*uu] + 
        160875*Sin[3*up - 10*uu] + 352890*Sin[2*up - 9*uu] + 
        474525*Sin[4*up - 9*uu] + 318042*Sin[up - 8*uu] + 
        1407960*Sin[3*up - 8*uu] + 974610*Sin[5*up - 8*uu] + 
        1725616*Sin[2*up - 7*uu] + 3385725*Sin[4*up - 7*uu] + 
        1549380*Sin[6*up - 7*uu] + 1249716*Sin[up - 6*uu] + 
        4947600*Sin[3*up - 6*uu] + 5810175*Sin[5*up - 6*uu] + 
        1991115*Sin[7*up - 6*uu] + 4143740*Sin[2*up - 5*uu] + 
        9205050*Sin[4*up - 5*uu] + 7586250*Sin[6*up - 5*uu] + 
        2086875*Sin[8*up - 5*uu] + 2284694*Sin[up - 4*uu] + 
        8218150*Sin[3*up - 4*uu] + 12061910*Sin[5*up - 4*uu] + 
        7597170*Sin[7*up - 4*uu] + 1742400*Sin[9*up - 4*uu] + 
        4575486*Sin[2*up - 3*uu] + 10484754*Sin[4*up - 3*uu] + 
        11116812*Sin[6*up - 3*uu] + 5553495*Sin[8*up - 3*uu] + 
        1072170*Sin[10*up - 3*uu] + 1561351*Sin[up - 2*uu] + 
        5336699*Sin[3*up - 2*uu] + 8338372*Sin[5*up - 2*uu] + 
        6475176*Sin[7*up - 2*uu] + 2489850*Sin[9*up - 2*uu] + 
        381810*Sin[11*up - 2*uu] + 1504160*Sin[2*up - uu] + 
        3394341*Sin[4*up - uu] + 3395736*Sin[6*up - uu] + 
        1576425*Sin[8*up - uu] + 282150*Sin[10*up - uu] - 237760*Sin[uu] - 
        848403*Sin[3*uu] - 634855*Sin[5*uu] - 191177*Sin[7*uu] - 
        21645*Sin[9*uu] + 209440*Sin[2*up + uu] + 473949*Sin[4*up + uu] + 
        345474*Sin[6*up + uu] + 82725*Sin[8*up + uu] - 
        151108*Sin[up + 2*uu] + 135004*Sin[3*up + 2*uu] + 
        138083*Sin[5*up + 2*uu] + 40011*Sin[7*up + 2*uu] - 
        4344*Sin[2*up + 3*uu] + 57588*Sin[4*up + 3*uu] + 
        18876*Sin[6*up + 3*uu] - 210404*Sin[up + 4*uu] + 
        29180*Sin[3*up + 4*uu] + 10540*Sin[5*up + 4*uu] - 
        2870*Sin[2*up + 5*uu] + 8100*Sin[4*up + 5*uu] - 
        73986*Sin[up + 6*uu] + 6210*Sin[3*up + 6*uu] + 
        1166*Sin[2*up + 7*uu] - 8604*Sin[up + 8*uu]))/ar^(13/2), 
   {0, 10} -> -1/1536*(\[Nu]^2*(3427200*Sin[2*up] + 7736580*Sin[4*up] + 
        7482420*Sin[6*up] + 3318300*Sin[8*up] + 564300*Sin[10*up] + 
        92235*Sin[up - 11*uu] + 461175*Sin[3*up - 11*uu] + 
        1410750*Sin[4*up - 10*uu] + 1027935*Sin[up - 9*uu] + 
        4573125*Sin[3*up - 9*uu] + 3030300*Sin[5*up - 9*uu] + 
        6073236*Sin[2*up - 8*uu] + 11672820*Sin[4*up - 8*uu] + 
        5097960*Sin[6*up - 8*uu] + 4745082*Sin[up - 7*uu] + 
        18935240*Sin[3*up - 7*uu] + 21561960*Sin[5*up - 7*uu] + 
        7054236*Sin[7*up - 7*uu] + 78936*Sin[2*(up - 6*uu)] + 
        17671704*Sin[2*up - 6*uu] + 38901030*Sin[4*up - 6*uu] + 
        31037580*Sin[6*up - 6*uu] + 8180550*Sin[8*up - 6*uu] + 
        11098020*Sin[up - 5*uu] + 1085700*Sin[2*(up - 5*uu)] + 
        40175800*Sin[3*up - 5*uu] + 58203600*Sin[5*up - 5*uu] + 
        35714700*Sin[7*up - 5*uu] + 7920000*Sin[9*up - 5*uu] + 
        26889156*Sin[2*up - 4*uu] + 61705560*Sin[4*up - 4*uu] + 
        65396380*Sin[6*up - 4*uu] + 32494500*Sin[8*up - 4*uu] + 
        6207300*Sin[10*up - 4*uu] + 12168912*Sin[up - 3*uu] + 
        40928580*Sin[3*up - 3*uu] + 65666832*Sin[5*up - 3*uu] + 
        53669916*Sin[7*up - 3*uu] + 22006215*Sin[9*up - 3*uu] + 
        3627195*Sin[11*up - 3*uu] + 17069388*Sin[2*up - 2*uu] + 
        39117078*Sin[4*up - 2*uu] + 45458312*Sin[6*up - 2*uu] + 
        28414980*Sin[8*up - 2*uu] + 9241320*Sin[10*up - 2*uu] + 
        1237236*Sin[12*up - 2*uu] + 3971520*Sin[up - uu] + 
        13760404*Sin[3*up - uu] + 21284304*Sin[5*up - uu] + 
        16324794*Sin[7*up - uu] + 6226935*Sin[9*up - uu] + 
        954525*Sin[11*up - uu] - 3424918*Sin[2*uu] - 4990196*Sin[4*uu] - 
        2647404*Sin[6*uu] - 653292*Sin[8*uu] - 64350*Sin[10*uu] + 
        127680*Sin[up + uu] + 286416*Sin[2*(up + uu)] + 
        367524*Sin[3*(up + uu)] + 183600*Sin[4*(up + uu)] + 
        32700*Sin[5*(up + uu)] + 2257796*Sin[3*up + uu] + 
        3008571*Sin[5*up + uu] + 1623381*Sin[7*up + uu] + 
        314490*Sin[9*up + uu] + 1076358*Sin[4*up + 2*uu] + 
        728932*Sin[6*up + 2*uu] + 164454*Sin[8*up + 2*uu] - 
        1408488*Sin[up + 3*uu] + 327453*Sin[5*up + 3*uu] + 
        82965*Sin[7*up + 3*uu] - 97356*Sin[2*up + 4*uu] + 
        45560*Sin[6*up + 4*uu] - 1001505*Sin[up + 5*uu] + 
        115175*Sin[3*up + 5*uu] - 11304*Sin[2*up + 6*uu] + 
        28740*Sin[4*up + 6*uu] - 270453*Sin[up + 7*uu] + 
        21709*Sin[3*up + 7*uu] + 3900*Sin[2*up + 8*uu] - 
        26730*Sin[up + 9*uu]))/ar^(13/2), 
   {0, 11} -> -1/3072*(\[Nu]^2*(4099200*Sin[up] + 16018200*Sin[3*up] + 
        24292875*Sin[5*up] + 17948175*Sin[7*up] + 6541425*Sin[9*up] + 
        954525*Sin[11*up] + 107016*Sin[2*up - 13*uu] + 
        128271*Sin[up - 12*uu] + 1609410*Sin[2*up - 11*uu] + 
        2022075*Sin[4*up - 11*uu] + 1587410*Sin[up - 10*uu] + 
        7095000*Sin[3*up - 10*uu] + 10100280*Sin[2*up - 9*uu] + 
        19003725*Sin[4*up - 9*uu] + 7925400*Sin[6*up - 9*uu] + 
        8381905*Sin[up - 8*uu] + 33712965*Sin[3*up - 8*uu] + 
        37173780*Sin[5*up - 8*uu] + 11605356*Sin[7*up - 8*uu] + 
        34329430*Sin[2*up - 7*uu] + 74740720*Sin[4*up - 7*uu] + 
        57536976*Sin[6*up - 7*uu] + 14491260*Sin[8*up - 7*uu] + 
        23712330*Sin[up - 6*uu] + 86567160*Sin[3*up - 6*uu] + 
        123050760*Sin[5*up - 6*uu] + 72959040*Sin[7*up - 6*uu] + 
        15523200*Sin[9*up - 6*uu] + 66087200*Sin[2*up - 5*uu] + 
        151312280*Sin[4*up - 5*uu] + 157652880*Sin[6*up - 5*uu] + 
        76279500*Sin[8*up - 5*uu] + 14107500*Sin[10*up - 5*uu] + 
        35744220*Sin[up - 4*uu] + 641355*Sin[3*(up - 4*uu)] + 
        120241380*Sin[3*up - 4*uu] + 193268040*Sin[5*up - 4*uu] + 
        157817040*Sin[7*up - 4*uu] + 64352475*Sin[9*up - 4*uu] + 
        10499775*Sin[11*up - 4*uu] + 64609944*Sin[2*up - 3*uu] + 
        148790964*Sin[4*up - 3*uu] + 179325600*Sin[6*up - 3*uu] + 
        118254555*Sin[8*up - 3*uu] + 40961910*Sin[10*up - 3*uu] + 
        5876871*Sin[12*up - 3*uu] + 22680504*Sin[up - 2*uu] + 
        4504500*Sin[5*(up - 2*uu)] + 73455144*Sin[3*up - 2*uu] + 
        121608840*Sin[5*up - 2*uu] + 111145170*Sin[7*up - 2*uu] + 
        57902790*Sin[9*up - 2*uu] + 16286556*Sin[11*up - 2*uu] + 
        1932840*Sin[13*up - 2*uu] + 22104320*Sin[2*up - uu] + 
        50504180*Sin[4*up - uu] + 57968430*Sin[6*up - uu] + 
        35794745*Sin[8*up - uu] + 11555060*Sin[10*up - uu] + 
        1546545*Sin[12*up - uu] - 3843840*Sin[uu] - 13577400*Sin[3*uu] - 
        12099525*Sin[5*uu] - 5015535*Sin[7*uu] - 1054665*Sin[9*uu] - 
        92235*Sin[11*uu] + 3592960*Sin[2*up + uu] + 8696395*Sin[4*up + uu] + 
        8131620*Sin[6*up + uu] + 3456535*Sin[8*up + uu] + 
        560890*Sin[10*up + uu] - 2534760*Sin[up + 2*uu] + 
        2584920*Sin[3*up + 2*uu] + 3352740*Sin[5*up + 2*uu] + 
        1700346*Sin[7*up + 2*uu] + 312414*Sin[9*up + 2*uu] - 
        226200*Sin[2*up + 3*uu] + 1407045*Sin[4*up + 3*uu] + 
        817146*Sin[6*up + 3*uu] + 167469*Sin[8*up + 3*uu] - 
        4230045*Sin[up + 4*uu] + 620295*Sin[3*up + 4*uu] + 
        452685*Sin[5*up + 4*uu] + 92985*Sin[7*up + 4*uu] - 
        267350*Sin[2*up + 5*uu] + 326695*Sin[4*up + 5*uu] + 
        62220*Sin[6*up + 5*uu] - 2075430*Sin[up + 6*uu] + 
        220800*Sin[3*up + 6*uu] + 53340*Sin[5*up + 6*uu] - 
        18184*Sin[2*up + 7*uu] + 48809*Sin[4*up + 7*uu] - 
        459559*Sin[up + 8*uu] + 35589*Sin[3*up + 8*uu] + 
        6150*Sin[2*up + 9*uu] - 39710*Sin[up + 10*uu]))/ar^(13/2), 
   {0, 12} -> -1/6144*(\[Nu]^2*(25697280*Sin[2*up] + 59200575*Sin[4*up] + 
        66100050*Sin[6*up] + 39251280*Sin[8*up] + 12115950*Sin[10*up] + 
        1546545*Sin[12*up] + 173901*Sin[up - 13*uu] + 
        869505*Sin[3*up - 13*uu] + 2361777*Sin[up - 11*uu] + 
        10602075*Sin[3*up - 11*uu] + 6456450*Sin[5*up - 11*uu] + 
        29551500*Sin[4*up - 10*uu] + 11781000*Sin[6*up - 10*uu] + 
        13993323*Sin[up - 9*uu] + 56714925*Sin[3*up - 9*uu] + 
        60527250*Sin[5*up - 9*uu] + 18041940*Sin[7*up - 9*uu] + 
        62125630*Sin[2*up - 8*uu] + 133604325*Sin[4*up - 8*uu] + 
        99106056*Sin[6*up - 8*uu] + 23840460*Sin[8*up - 8*uu] + 
        46175995*Sin[up - 7*uu] + 141960*Sin[2*(up - 7*uu)] + 
        170128175*Sin[3*up - 7*uu] + 236544196*Sin[5*up - 7*uu] + 
        135060660*Sin[7*up - 7*uu] + 27498240*Sin[9*up - 7*uu] + 
        2313090*Sin[2*(up - 6*uu)] + 143646810*Sin[2*up - 6*uu] + 
        327435312*Sin[4*up - 6*uu] + 332945592*Sin[6*up - 6*uu] + 
        155584800*Sin[8*up - 6*uu] + 27650700*Sin[10*up - 6*uu] + 
        87892400*Sin[up - 5*uu] + 16049990*Sin[2*(up - 5*uu)] + 
        297491740*Sin[3*up - 5*uu] + 474277160*Sin[5*up - 5*uu] + 
        379905480*Sin[7*up - 5*uu] + 150863625*Sin[9*up - 5*uu] + 
        23863125*Sin[11*up - 5*uu] + 189524520*Sin[2*up - 4*uu] + 
        437118108*Sin[4*up - 4*uu] + 527811168*Sin[6*up - 4*uu] + 
        347604675*Sin[8*up - 4*uu] + 119732250*Sin[10*up - 4*uu] + 
        17011995*Sin[12*up - 4*uu] + 85877964*Sin[up - 3*uu] + 
        2812095*Sin[4*(up - 3*uu)] + 273363300*Sin[3*up - 3*uu] + 
        461603664*Sin[5*up - 3*uu] + 440048880*Sin[7*up - 3*uu] + 
        242049225*Sin[9*up - 3*uu] + 72397611*Sin[11*up - 3*uu] + 
        9180990*Sin[13*up - 3*uu] + 114498720*Sin[2*up - 2*uu] + 
        262141824*Sin[4*up - 2*uu] + 332855970*Sin[6*up - 2*uu] + 
        249171000*Sin[8*up - 2*uu] + 111027246*Sin[10*up - 2*uu] + 
        27480180*Sin[12*up - 2*uu] + 2926560*Sin[14*up - 2*uu] + 
        28947968*Sin[up - uu] + 95680360*Sin[3*up - uu] + 
        157000985*Sin[5*up - uu] + 141580385*Sin[7*up - uu] + 
        72895207*Sin[9*up - uu] + 20363057*Sin[11*up - uu] + 
        2416050*Sin[13*up - uu] - 25215264*Sin[2*uu] - 39974265*Sin[4*uu] - 
        25787760*Sin[6*uu] - 8841464*Sin[8*uu] - 1627120*Sin[10*uu] - 
        128271*Sin[12*uu] + 1050112*Sin[up + uu] + 2346480*Sin[2*(up + uu)] + 
        3321495*Sin[3*(up + uu)] + 2202492*Sin[4*(up + uu)] + 
        710665*Sin[5*(up + uu)] + 92148*Sin[6*(up + uu)] + 
        18311390*Sin[3*up + uu] + 27364015*Sin[5*up + uu] + 
        557214*Sin[2*(5*up + uu)] + 19494865*Sin[7*up + uu] + 
        6811223*Sin[9*up + uu] + 949663*Sin[11*up + uu] + 
        10151580*Sin[4*up + 2*uu] + 8945586*Sin[6*up + 2*uu] + 
        3605400*Sin[8*up + 2*uu] - 11796255*Sin[up + 3*uu] + 
        4086441*Sin[5*up + 3*uu] + 1846035*Sin[7*up + 3*uu] + 
        315024*Sin[9*up + 3*uu] - 1502790*Sin[2*up + 4*uu] + 
        1018782*Sin[6*up + 4*uu] + 179505*Sin[8*up + 4*uu] - 
        10259675*Sin[up + 5*uu] + 9250*Sin[2*(up + 5*uu)] + 
        1176695*Sin[3*up + 5*uu] + 115035*Sin[7*up + 5*uu] - 
        557130*Sin[2*up + 6*uu] + 589548*Sin[4*up + 6*uu] - 
        3904189*Sin[up + 7*uu] + 399805*Sin[3*up + 7*uu] + 
        86534*Sin[5*up + 7*uu] - 25810*Sin[2*up + 8*uu] + 
        78849*Sin[4*up + 8*uu] - 738093*Sin[up + 9*uu] + 
        55335*Sin[3*up + 9*uu] - 56892*Sin[up + 11*uu]))/ar^(13/2), 
   {2, 0} -> (32*\[Nu]^2*(-252*(up - uu)*Cos[2*up - 2*uu] + 
       (487 - 201*\[Nu])*Sin[2*up - 2*uu]))/(21*ar^(15/2)), 
   {2, 1} -> (2*\[Nu]^2*(-9576*(up - uu)*Cos[2*up - 3*uu] - 
       3276*(up - uu)*Cos[up - 2*uu] - 16380*up*Cos[3*up - 2*uu] + 
       16380*uu*Cos[3*up - 2*uu] - 2520*up*Cos[2*up - uu] + 
       2520*uu*Cos[2*up - uu] + 13610*Sin[2*up - 3*uu] - 
       7314*\[Nu]*Sin[2*up - 3*uu] + 6433*Sin[up - 2*uu] - 
       2751*\[Nu]*Sin[up - 2*uu] + 26705*Sin[3*up - 2*uu] - 
       12579*\[Nu]*Sin[3*up - 2*uu] + 6334*Sin[2*up - uu] - 
       2286*\[Nu]*Sin[2*up - uu]))/(21*ar^(15/2)), 
   {2, 2} -> -1/84*(\[Nu]^2*(10080*(up - uu)*Cos[2*up] + 
        110880*(up - uu)*Cos[2*up - 4*uu] + 62244*up*Cos[up - 3*uu] - 
        62244*uu*Cos[up - 3*uu] + 311220*up*Cos[3*up - 3*uu] - 
        311220*uu*Cos[3*up - 3*uu] + 223776*up*Cos[2*up - 2*uu] - 
        223776*uu*Cos[2*up - 2*uu] + 287280*up*Cos[4*up - 2*uu] - 
        287280*uu*Cos[4*up - 2*uu] + 16380*up*Cos[up - uu] - 
        16380*uu*Cos[up - uu] + 81900*up*Cos[3*up - uu] - 
        81900*uu*Cos[3*up - uu] + 13104*up*Cos[2*uu] - 13104*uu*Cos[2*uu] - 
        23320*Sin[2*up] + 9144*\[Nu]*Sin[2*up] - 105640*Sin[2*up - 4*uu] + 
        80040*\[Nu]*Sin[2*up - 4*uu] - 90403*Sin[up - 3*uu] + 
        50163*\[Nu]*Sin[up - 3*uu] - 348275*Sin[3*up - 3*uu] + 
        228471*\[Nu]*Sin[3*up - 3*uu] - 335304*Sin[2*up - 2*uu] + 
        173640*\[Nu]*Sin[2*up - 2*uu] - 373540*Sin[4*up - 2*uu] + 
        210396*\[Nu]*Sin[4*up - 2*uu] - 42359*Sin[up - uu] + 
        15595*\[Nu]*Sin[up - uu] - 181105*Sin[3*up - uu] + 
        71865*\[Nu]*Sin[3*up - uu] + 20692*Sin[2*uu] - 
        11004*\[Nu]*Sin[2*uu] + 678*Sin[up + uu] - 46*\[Nu]*Sin[up + uu]))/
      ar^(15/2), {2, 3} -> 
    -1/168*(\[Nu]^2*(16380*(up - uu)*Cos[up] + 81900*(up - uu)*Cos[3*up] + 
        252000*up*Cos[2*up - 5*uu] - 252000*uu*Cos[2*up - 5*uu] + 
        180180*up*Cos[up - 4*uu] - 180180*uu*Cos[up - 4*uu] + 
        900900*up*Cos[3*up - 4*uu] - 900900*uu*Cos[3*up - 4*uu] + 
        1010520*up*Cos[2*up - 3*uu] - 1010520*uu*Cos[2*up - 3*uu] + 
        1364580*up*Cos[4*up - 3*uu] - 1364580*uu*Cos[4*up - 3*uu] + 
        327600*up*Cos[up - 2*uu] - 327600*uu*Cos[up - 2*uu] + 
        1466640*up*Cos[3*up - 2*uu] - 1466640*uu*Cos[3*up - 2*uu] + 
        917280*up*Cos[5*up - 2*uu] - 917280*uu*Cos[5*up - 2*uu] + 
        279720*up*Cos[2*up - uu] - 279720*uu*Cos[2*up - uu] + 
        359100*up*Cos[4*up - uu] - 359100*uu*Cos[4*up - uu] + 
        16380*up*Cos[uu] - 16380*uu*Cos[uu] + 62244*up*Cos[3*uu] - 
        62244*uu*Cos[3*uu] + 10080*up*Cos[2*up + uu] - 
        10080*uu*Cos[2*up + uu] + 8064*up*Cos[up + 2*uu] - 
        8064*uu*Cos[up + 2*uu] - 38405*Sin[up] + 15549*\[Nu]*Sin[up] - 
        164725*Sin[3*up] + 71865*\[Nu]*Sin[3*up] - 129016*Sin[2*up - 5*uu] + 
        169320*\[Nu]*Sin[2*up - 5*uu] - 177275*Sin[up - 4*uu] + 
        137655*\[Nu]*Sin[up - 4*uu] - 586075*Sin[3*up - 4*uu] + 
        623595*\[Nu]*Sin[3*up - 4*uu] - 996862*Sin[2*up - 3*uu] + 
        746106*\[Nu]*Sin[2*up - 3*uu] - 1076635*Sin[4*up - 3*uu] + 
        953211*\[Nu]*Sin[4*up - 3*uu] - 481138*Sin[up - 2*uu] + 
        261982*\[Nu]*Sin[up - 2*uu] - 1705384*Sin[3*up - 2*uu] + 
        1085244*\[Nu]*Sin[3*up - 2*uu] - 885080*Sin[5*up - 2*uu] + 
        633696*\[Nu]*Sin[5*up - 2*uu] - 564468*Sin[2*up - uu] + 
        242136*\[Nu]*Sin[2*up - uu] - 675545*Sin[4*up - uu] + 
        302325*\[Nu]*Sin[4*up - uu] + 36737*Sin[uu] - 15641*\[Nu]*Sin[uu] + 
        66463*Sin[3*uu] - 50163*\[Nu]*Sin[3*uu] - 5198*Sin[2*up + uu] + 
        6438*\[Nu]*Sin[2*up + uu] + 10194*Sin[up + 2*uu] - 
        7762*\[Nu]*Sin[up + 2*uu]))/ar^(15/2), 
   {2, 4} -> -1/336*(\[Nu]^2*(16380*up - 16380*uu + 289800*(up - uu)*
         Cos[2*up] + 359100*(up - uu)*Cos[4*up] + 
        493920*up*Cos[2*up - 6*uu] - 493920*uu*Cos[2*up - 6*uu] + 
        409500*up*Cos[up - 5*uu] - 409500*uu*Cos[up - 5*uu] + 
        2047500*up*Cos[3*up - 5*uu] - 2047500*uu*Cos[3*up - 5*uu] + 
        2945880*up*Cos[2*up - 4*uu] - 2945880*uu*Cos[2*up - 4*uu] + 
        3950100*up*Cos[4*up - 4*uu] - 3950100*uu*Cos[4*up - 4*uu] + 
        1470924*up*Cos[up - 3*uu] - 1470924*uu*Cos[up - 3*uu] + 
        6540660*up*Cos[3*up - 3*uu] - 6540660*uu*Cos[3*up - 3*uu] + 
        4357080*up*Cos[5*up - 3*uu] - 4357080*uu*Cos[5*up - 3*uu] + 
        3374784*up*Cos[2*up - 2*uu] - 3374784*uu*Cos[2*up - 2*uu] + 
        6113520*up*Cos[4*up - 2*uu] - 6113520*uu*Cos[4*up - 2*uu] + 
        2399040*up*Cos[6*up - 2*uu] - 2399040*uu*Cos[6*up - 2*uu] + 
        409500*up*Cos[up - uu] - 409500*uu*Cos[up - uu] + 
        1833300*up*Cos[3*up - uu] - 1833300*uu*Cos[3*up - uu] + 
        1146600*up*Cos[5*up - uu] - 1146600*uu*Cos[5*up - uu] + 
        335664*up*Cos[2*uu] - 335664*uu*Cos[2*uu] + 180180*up*Cos[4*uu] - 
        180180*uu*Cos[4*uu] + 26460*up*Cos[up + uu] - 26460*uu*Cos[up + uu] + 
        8064*up*Cos[2*(up + uu)] - 8064*uu*Cos[2*(up + uu)] + 
        81900*up*Cos[3*up + uu] - 81900*uu*Cos[3*up + uu] + 
        38304*up*Cos[up + 3*uu] - 38304*uu*Cos[up + 3*uu] - 
        523802*Sin[2*up] + 248574*\[Nu]*Sin[2*up] - 603725*Sin[4*up] + 
        302325*\[Nu]*Sin[4*up] - 44632*Sin[2*up - 6*uu] + 
        303240*\[Nu]*Sin[2*up - 6*uu] - 222401*Sin[up - 5*uu] + 
        292395*\[Nu]*Sin[up - 5*uu] - 429505*Sin[3*up - 5*uu] + 
        1314975*\[Nu]*Sin[3*up - 5*uu] - 1599638*Sin[2*up - 4*uu] + 
        2061690*\[Nu]*Sin[2*up - 4*uu] - 1265875*Sin[4*up - 4*uu] + 
        2593695*\[Nu]*Sin[4*up - 4*uu] - 1396449*Sin[up - 3*uu] + 
        1118377*\[Nu]*Sin[up - 3*uu] - 4241879*Sin[3*up - 3*uu] + 
        4584735*\[Nu]*Sin[3*up - 3*uu] - 1976450*Sin[5*up - 3*uu] + 
        2862636*\[Nu]*Sin[5*up - 3*uu] - 3880646*Sin[2*up - 2*uu] + 
        2536534*\[Nu]*Sin[2*up - 2*uu] - 5195440*Sin[4*up - 2*uu] + 
        4319820*\[Nu]*Sin[4*up - 2*uu] - 1512896*Sin[6*up - 2*uu] + 
        1543416*\[Nu]*Sin[6*up - 2*uu] - 815827*Sin[up - uu] + 
        363595*\[Nu]*Sin[up - uu] - 3035705*Sin[3*up - uu] + 
        1510785*\[Nu]*Sin[3*up - uu] - 1772470*Sin[5*up - uu] + 
        917700*\[Nu]*Sin[5*up - uu] + 395572*Sin[2*uu] - 
        269744*\[Nu]*Sin[2*uu] + 107975*Sin[4*uu] - 137655*\[Nu]*Sin[4*uu] + 
        14041*Sin[up + uu] + 59*\[Nu]*Sin[up + uu] + 39214*Sin[2*(up + uu)] - 
        4606*\[Nu]*Sin[2*(up + uu)] - 39095*Sin[3*up + uu] + 
        51345*\[Nu]*Sin[3*up + uu] + 23244*Sin[up + 3*uu] - 
        35194*\[Nu]*Sin[up + 3*uu]))/ar^(15/2), 
   {2, 5} -> -1/3360*(\[Nu]^2*(2179800*(up - uu)*Cos[up] + 
        9576000*(up - uu)*Cos[3*up] + 5733000*up*Cos[5*up] - 
        5733000*uu*Cos[5*up] + 4374720*up*Cos[2*up - 7*uu] - 
        4374720*uu*Cos[2*up - 7*uu] + 4013100*up*Cos[up - 6*uu] - 
        4013100*uu*Cos[up - 6*uu] + 20065500*up*Cos[3*up - 6*uu] - 
        20065500*uu*Cos[3*up - 6*uu] + 34209000*up*Cos[2*up - 5*uu] - 
        34209000*uu*Cos[2*up - 5*uu] + 44887500*up*Cos[4*up - 5*uu] - 
        44887500*uu*Cos[4*up - 5*uu] + 21457800*up*Cos[up - 4*uu] - 
        21457800*uu*Cos[up - 4*uu] + 95508000*up*Cos[3*up - 4*uu] - 
        95508000*uu*Cos[3*up - 4*uu] + 63063000*up*Cos[5*up - 4*uu] - 
        63063000*uu*Cos[5*up - 4*uu] + 72782640*up*Cos[2*up - 3*uu] - 
        72782640*uu*Cos[2*up - 3*uu] + 135859500*up*Cos[4*up - 3*uu] - 
        135859500*uu*Cos[4*up - 3*uu] + 56977200*up*Cos[6*up - 3*uu] - 
        56977200*uu*Cos[6*up - 3*uu] + 23529240*up*Cos[up - 2*uu] - 
        23529240*uu*Cos[up - 2*uu] + 96528600*up*Cos[3*up - 2*uu] - 
        96528600*uu*Cos[3*up - 2*uu] + 97372800*up*Cos[5*up - 2*uu] - 
        97372800*uu*Cos[5*up - 2*uu] + 27306720*up*Cos[7*up - 2*uu] - 
        27306720*uu*Cos[7*up - 2*uu] + 21168000*up*Cos[2*up - uu] - 
        21168000*uu*Cos[2*up - uu] + 38209500*up*Cos[4*up - uu] - 
        38209500*uu*Cos[4*up - uu] + 14994000*up*Cos[6*up - uu] - 
        14994000*uu*Cos[6*up - uu] + 2179800*up*Cos[uu] - 
        2179800*uu*Cos[uu] + 7546140*up*Cos[3*uu] - 7546140*uu*Cos[3*uu] + 
        2047500*up*Cos[5*uu] - 2047500*uu*Cos[5*uu] + 
        1486800*up*Cos[2*up + uu] - 1486800*uu*Cos[2*up + uu] + 
        1795500*up*Cos[4*up + uu] - 1795500*uu*Cos[4*up + uu] + 
        1246140*up*Cos[up + 2*uu] - 1246140*uu*Cos[up + 2*uu] + 
        323820*up*Cos[3*up + 2*uu] - 323820*uu*Cos[3*up + 2*uu] + 
        2520*up*Cos[2*up + 3*uu] - 2520*uu*Cos[2*up + 3*uu] + 
        554400*up*Cos[up + 4*uu] - 554400*uu*Cos[up + 4*uu] - 
        3691410*Sin[up] + 1818270*\[Nu]*Sin[up] - 13950200*Sin[3*up] + 
        7810650*\[Nu]*Sin[3*up] - 7715750*Sin[5*up] + 
        4588500*\[Nu]*Sin[5*up] + 1388744*Sin[2*up - 7*uu] + 
        2397360*\[Nu]*Sin[2*up - 7*uu] - 487585*Sin[up - 6*uu] + 
        2632875*\[Nu]*Sin[up - 6*uu] + 4250575*Sin[3*up - 6*uu] + 
        11723775*\[Nu]*Sin[3*up - 6*uu] - 4546050*Sin[2*up - 5*uu] + 
        22435050*\[Nu]*Sin[2*up - 5*uu] + 5400275*Sin[4*up - 5*uu] + 
        27231375*\[Nu]*Sin[4*up - 5*uu] - 10903890*Sin[up - 4*uu] + 
        15499300*\[Nu]*Sin[up - 4*uu] - 20220600*Sin[3*up - 4*uu] + 
        63361350*\[Nu]*Sin[3*up - 4*uu] + 939750*Sin[5*up - 4*uu] + 
        38789100*\[Nu]*Sin[5*up - 4*uu] - 47053580*Sin[2*up - 3*uu] + 
        51823100*\[Nu]*Sin[2*up - 3*uu] - 45729925*Sin[4*up - 3*uu] + 
        90682755*\[Nu]*Sin[4*up - 3*uu] - 6800080*Sin[6*up - 3*uu] + 
        34728330*\[Nu]*Sin[6*up - 3*uu] - 26226540*Sin[up - 2*uu] + 
        18075020*\[Nu]*Sin[up - 2*uu] - 81854520*Sin[3*up - 2*uu] + 
        69243080*\[Nu]*Sin[3*up - 2*uu] - 53200980*Sin[5*up - 2*uu] + 
        65311680*\[Nu]*Sin[5*up - 2*uu] - 8172276*Sin[7*up - 2*uu] + 
        16107840*\[Nu]*Sin[7*up - 2*uu] - 33925560*Sin[2*up - uu] + 
        17459160*\[Nu]*Sin[2*up - uu] - 50986675*Sin[4*up - uu] + 
        30152725*\[Nu]*Sin[4*up - uu] - 18166400*Sin[6*up - uu] + 
        11288550*\[Nu]*Sin[6*up - uu] + 3582340*Sin[uu] - 
        1817680*\[Nu]*Sin[uu] + 4987965*Sin[3*uu] - 5767855*\[Nu]*Sin[3*uu] + 
        324505*Sin[5*uu] - 1461975*\[Nu]*Sin[5*uu] - 446140*Sin[2*up + uu] + 
        907290*\[Nu]*Sin[2*up + uu] - 415675*Sin[4*up + uu] + 
        1072025*\[Nu]*Sin[4*up + uu] + 1304745*Sin[up + 2*uu] - 
        1046615*\[Nu]*Sin[up + 2*uu] + 1267109*Sin[3*up + 2*uu] - 
        15335*\[Nu]*Sin[3*up + 2*uu] + 672746*Sin[2*up + 3*uu] - 
        170840*\[Nu]*Sin[2*up + 3*uu] + 51700*Sin[up + 4*uu] - 
        484450*\[Nu]*Sin[up + 4*uu]))/ar^(15/2), 
   {2, 6} -> -1/6720*(\[Nu]^2*(2179800*up - 2179800*uu + 
        22654800*(up - uu)*Cos[2*up] + 40005000*(up - uu)*Cos[4*up] + 
        14994000*up*Cos[6*up] - 14994000*uu*Cos[6*up] + 
        7197120*up*Cos[2*up - 8*uu] - 7197120*uu*Cos[2*up - 8*uu] + 
        7108920*up*Cos[up - 7*uu] - 7108920*uu*Cos[up - 7*uu] + 
        35544600*up*Cos[3*up - 7*uu] - 35544600*uu*Cos[3*up - 7*uu] + 
        68884200*up*Cos[2*up - 6*uu] - 68884200*uu*Cos[2*up - 6*uu] + 
        87979500*up*Cos[4*up - 6*uu] - 87979500*uu*Cos[4*up - 6*uu] + 
        49959000*up*Cos[up - 5*uu] - 49959000*uu*Cos[up - 5*uu] + 
        223020000*up*Cos[3*up - 5*uu] - 223020000*uu*Cos[3*up - 5*uu] + 
        143325000*up*Cos[5*up - 5*uu] - 143325000*uu*Cos[5*up - 5*uu] + 
        213204600*up*Cos[2*up - 4*uu] - 213204600*uu*Cos[2*up - 4*uu] + 
        396963000*up*Cos[4*up - 4*uu] - 396963000*uu*Cos[4*up - 4*uu] + 
        164934000*up*Cos[6*up - 4*uu] - 164934000*uu*Cos[6*up - 4*uu] + 
        100961280*up*Cos[up - 3*uu] - 100961280*uu*Cos[up - 3*uu] + 
        410067000*up*Cos[3*up - 3*uu] - 410067000*uu*Cos[3*up - 3*uu] + 
        432709200*up*Cos[5*up - 3*uu] - 432709200*uu*Cos[5*up - 3*uu] + 
        129706920*up*Cos[7*up - 3*uu] - 129706920*uu*Cos[7*up - 3*uu] + 
        187674480*up*Cos[2*up - 2*uu] - 187674480*uu*Cos[2*up - 2*uu] + 
        386379000*up*Cos[4*up - 2*uu] - 386379000*uu*Cos[4*up - 2*uu] + 
        259096320*up*Cos[6*up - 2*uu] - 259096320*uu*Cos[6*up - 2*uu] + 
        56095200*up*Cos[8*up - 2*uu] - 56095200*uu*Cos[8*up - 2*uu] + 
        29584800*up*Cos[up - uu] - 29584800*uu*Cos[up - uu] + 
        121275000*up*Cos[3*up - uu] - 121275000*uu*Cos[3*up - uu] + 
        121716000*up*Cos[5*up - uu] - 121716000*uu*Cos[5*up - uu] + 
        34133400*up*Cos[7*up - uu] - 34133400*uu*Cos[7*up - uu] + 
        24775380*up*Cos[2*uu] - 24775380*uu*Cos[2*uu] + 
        22012200*up*Cos[4*uu] - 22012200*uu*Cos[4*uu] + 
        4013100*up*Cos[6*uu] - 4013100*uu*Cos[6*uu] + 
        3666600*up*Cos[up + uu] - 3666600*uu*Cos[up + uu] + 
        1569960*up*Cos[2*(up + uu)] - 1569960*uu*Cos[2*(up + uu)] + 
        2520*up*Cos[3*(up + uu)] - 2520*uu*Cos[3*(up + uu)] + 
        9878400*up*Cos[3*up + uu] - 9878400*uu*Cos[3*up + uu] + 
        5733000*up*Cos[5*up + uu] - 5733000*uu*Cos[5*up + uu] + 
        1609020*up*Cos[4*up + 2*uu] - 1609020*uu*Cos[4*up + 2*uu] + 
        5349960*up*Cos[up + 3*uu] - 5349960*uu*Cos[up + 3*uu] - 
        88200*up*Cos[2*up + 4*uu] + 88200*uu*Cos[2*up + 4*uu] + 
        1260000*up*Cos[up + 5*uu] - 1260000*uu*Cos[up + 5*uu] - 
        31524100*Sin[2*up] + 18366450*\[Nu]*Sin[2*up] - 45555950*Sin[4*up] + 
        31224750*\[Nu]*Sin[4*up] - 15167600*Sin[6*up] + 
        11288550*\[Nu]*Sin[6*up] + 5146344*Sin[2*up - 8*uu] + 
        3412080*\[Nu]*Sin[2*up - 8*uu] + 2035369*Sin[up - 7*uu] + 
        4195170*\[Nu]*Sin[up - 7*uu] + 22025045*Sin[3*up - 7*uu] + 
        18423930*\[Nu]*Sin[3*up - 7*uu] + 17700830*Sin[2*up - 6*uu] + 
        41684370*\[Nu]*Sin[2*up - 6*uu] + 47677175*Sin[4*up - 6*uu] + 
        48274275*\[Nu]*Sin[4*up - 6*uu] - 5122855*Sin[up - 5*uu] + 
        33941350*\[Nu]*Sin[up - 5*uu] + 42390425*Sin[3*up - 5*uu] + 
        138500250*\[Nu]*Sin[3*up - 5*uu] + 65309650*Sin[5*up - 5*uu] + 
        80997000*\[Nu]*Sin[5*up - 5*uu] - 47613830*Sin[2*up - 4*uu] + 
        144238550*\[Nu]*Sin[2*up - 4*uu] + 39161950*Sin[4*up - 4*uu] + 
        250146450*\[Nu]*Sin[4*up - 4*uu] + 57590400*Sin[6*up - 4*uu] + 
        93614850*\[Nu]*Sin[6*up - 4*uu] - 61470150*Sin[up - 3*uu] + 
        73455060*\[Nu]*Sin[up - 3*uu] - 144387690*Sin[3*up - 3*uu] + 
        277879760*\[Nu]*Sin[3*up - 3*uu] - 15286005*Sin[5*up - 3*uu] + 
        273467460*\[Nu]*Sin[5*up - 3*uu] + 27498009*Sin[7*up - 3*uu] + 
        72123660*\[Nu]*Sin[7*up - 3*uu] - 166143620*Sin[2*up - 2*uu] + 
        137022260*\[Nu]*Sin[2*up - 2*uu] - 216153580*Sin[4*up - 2*uu] + 
        265310560*\[Nu]*Sin[4*up - 2*uu] - 64365336*Sin[6*up - 2*uu] + 
        163402680*\[Nu]*Sin[6*up - 2*uu] + 1617420*Sin[8*up - 2*uu] + 
        29756160*\[Nu]*Sin[8*up - 2*uu] - 46263020*Sin[up - uu] + 
        24771800*\[Nu]*Sin[up - uu] - 154463050*Sin[3*up - uu] + 
        95204200*\[Nu]*Sin[3*up - uu] - 125224575*Sin[5*up - uu] + 
        91662900*\[Nu]*Sin[5*up - uu] - 30045225*Sin[7*up - uu] + 
        23873220*\[Nu]*Sin[7*up - uu] + 22081785*Sin[2*uu] - 
        19121635*\[Nu]*Sin[2*uu] + 4781590*Sin[4*uu] - 
        15983750*\[Nu]*Sin[4*uu] - 1055915*Sin[6*uu] - 
        2632875*\[Nu]*Sin[6*uu] + 1550570*Sin[up + uu] - 
        21350*\[Nu]*Sin[up + uu] + 5260526*Sin[2*(up + uu)] - 
        587630*\[Nu]*Sin[2*(up + uu)] + 4354334*Sin[3*(up + uu)] - 
        587630*\[Nu]*Sin[3*(up + uu)] - 1216040*Sin[3*up + uu] + 
        5926130*\[Nu]*Sin[3*up + uu] + 366450*Sin[5*up + uu] + 
        3200400*\[Nu]*Sin[5*up + uu] + 5346589*Sin[4*up + 2*uu] - 
        20995*\[Nu]*Sin[4*up + 2*uu] + 2611036*Sin[up + 3*uu] - 
        4623090*\[Nu]*Sin[up + 3*uu] + 1609490*Sin[2*up + 4*uu] - 
        487280*\[Nu]*Sin[2*up + 4*uu] - 464070*Sin[up + 5*uu] - 
        1036300*\[Nu]*Sin[up + 5*uu]))/ar^(15/2), 
   {2, 7} -> -1/13440*(\[Nu]^2*(33251400*(up - uu)*Cos[up] + 
        131153400*(up - uu)*Cos[3*up] + 127449000*up*Cos[5*up] - 
        127449000*uu*Cos[5*up] + 34133400*up*Cos[7*up] - 
        34133400*uu*Cos[7*up] + 11188800*up*Cos[2*up - 9*uu] - 
        11188800*uu*Cos[2*up - 9*uu] + 11695320*up*Cos[up - 8*uu] - 
        11695320*uu*Cos[up - 8*uu] + 58476600*up*Cos[3*up - 8*uu] - 
        58476600*uu*Cos[3*up - 8*uu] + 125632080*up*Cos[2*up - 7*uu] - 
        125632080*uu*Cos[2*up - 7*uu] + 155849400*up*Cos[4*up - 7*uu] - 
        155849400*uu*Cos[4*up - 7*uu] + 100900800*up*Cos[up - 6*uu] - 
        100900800*uu*Cos[up - 6*uu] + 452025000*up*Cos[3*up - 6*uu] - 
        452025000*uu*Cos[3*up - 6*uu] + 280917000*up*Cos[5*up - 6*uu] - 
        280917000*uu*Cos[5*up - 6*uu] + 504743400*up*Cos[2*up - 5*uu] - 
        504743400*uu*Cos[2*up - 5*uu] + 928305000*up*Cos[4*up - 5*uu] - 
        928305000*uu*Cos[4*up - 5*uu] + 374850000*up*Cos[6*up - 5*uu] - 
        374850000*uu*Cos[6*up - 5*uu] + 295885800*up*Cos[up - 4*uu] - 
        295885800*uu*Cos[up - 4*uu] + 1202985000*up*Cos[3*up - 4*uu] - 
        1202985000*uu*Cos[3*up - 4*uu] + 1264347000*up*Cos[5*up - 4*uu] - 
        1264347000*uu*Cos[5*up - 4*uu] + 375467400*up*Cos[7*up - 4*uu] - 
        375467400*uu*Cos[7*up - 4*uu] + 778637160*up*Cos[2*up - 3*uu] - 
        778637160*uu*Cos[2*up - 3*uu] + 1633199400*up*Cos[4*up - 3*uu] - 
        1633199400*uu*Cos[4*up - 3*uu] + 1152738720*up*Cos[6*up - 3*uu] - 
        1152738720*uu*Cos[6*up - 3*uu] + 266452200*up*Cos[8*up - 3*uu] - 
        266452200*uu*Cos[8*up - 3*uu] + 255447360*up*Cos[up - 2*uu] - 
        255447360*uu*Cos[up - 2*uu] + 975466800*up*Cos[3*up - 2*uu] - 
        975466800*uu*Cos[3*up - 2*uu] + 1224886320*up*Cos[5*up - 2*uu] - 
        1224886320*uu*Cos[5*up - 2*uu] + 605616480*up*Cos[7*up - 2*uu] - 
        605616480*uu*Cos[7*up - 2*uu] + 106444800*up*Cos[9*up - 2*uu] - 
        106444800*uu*Cos[9*up - 2*uu] + 236854800*up*Cos[2*up - uu] - 
        236854800*uu*Cos[2*up - uu] + 485667000*up*Cos[4*up - uu] - 
        485667000*uu*Cos[4*up - uu] + 323870400*up*Cos[6*up - uu] - 
        323870400*uu*Cos[6*up - uu] + 70119000*up*Cos[8*up - uu] - 
        70119000*uu*Cos[8*up - uu] + 33251400*up*Cos[uu] - 
        33251400*uu*Cos[uu] + 106311240*up*Cos[3*uu] - 
        106311240*uu*Cos[3*uu] + 51219000*up*Cos[5*uu] - 
        51219000*uu*Cos[5*uu] + 7108920*up*Cos[7*uu] - 7108920*uu*Cos[7*uu] + 
        24242400*up*Cos[2*up + uu] - 24242400*uu*Cos[2*up + uu] + 
        41567400*up*Cos[4*up + uu] - 41567400*uu*Cos[4*up + uu] + 
        14994000*up*Cos[6*up + uu] - 14994000*uu*Cos[6*up + uu] + 
        20996640*up*Cos[up + 2*uu] - 20996640*uu*Cos[up + 2*uu] + 
        8565480*up*Cos[3*up + 2*uu] - 8565480*uu*Cos[3*up + 2*uu] + 
        5420520*up*Cos[5*up + 2*uu] - 5420520*uu*Cos[5*up + 2*uu] + 
        1761480*up*Cos[2*up + 3*uu] - 1761480*uu*Cos[2*up + 3*uu] + 
        909720*up*Cos[4*up + 3*uu] - 909720*uu*Cos[4*up + 3*uu] + 
        15435000*up*Cos[up + 4*uu] - 15435000*uu*Cos[up + 4*uu] - 
        768600*up*Cos[3*up + 4*uu] + 768600*uu*Cos[3*up + 4*uu] - 
        264600*up*Cos[2*up + 5*uu] + 264600*uu*Cos[2*up + 5*uu] + 
        2469600*up*Cos[up + 6*uu] - 2469600*uu*Cos[up + 6*uu] - 
        41077350*Sin[up] + 24750450*\[Nu]*Sin[up] - 140487270*Sin[3*up] + 
        101130330*\[Nu]*Sin[3*up] - 106247925*Sin[5*up] + 
        94863300*\[Nu]*Sin[5*up] - 23218545*Sin[7*up] + 
        23873220*\[Nu]*Sin[7*up] + 12363480*Sin[2*up - 9*uu] + 
        4388400*\[Nu]*Sin[2*up - 9*uu] + 7998669*Sin[up - 8*uu] + 
        6037290*\[Nu]*Sin[up - 8*uu] + 59485545*Sin[3*up - 8*uu] + 
        25988130*\[Nu]*Sin[3*up - 8*uu] + 79576686*Sin[2*up - 7*uu] + 
        68768700*\[Nu]*Sin[2*up - 7*uu] + 148013705*Sin[4*up - 7*uu] + 
        75237330*\[Nu]*Sin[4*up - 7*uu] + 28485030*Sin[up - 6*uu] + 
        63569800*\[Nu]*Sin[up - 6*uu] + 258415150*Sin[3*up - 6*uu] + 
        258665400*\[Nu]*Sin[3*up - 6*uu] + 246443050*Sin[5*up - 6*uu] + 
        142472400*\[Nu]*Sin[5*up - 6*uu] + 82114450*Sin[2*up - 5*uu] + 
        321832720*\[Nu]*Sin[2*up - 5*uu] + 463148375*Sin[4*up - 5*uu] + 
        545933250*\[Nu]*Sin[4*up - 5*uu] + 296111200*Sin[6*up - 5*uu] + 
        194034750*\[Nu]*Sin[6*up - 5*uu] - 55333305*Sin[up - 4*uu] + 
        204866470*\[Nu]*Sin[up - 4*uu] + 77096675*Sin[3*up - 4*uu] + 
        773672150*\[Nu]*Sin[3*up - 4*uu] + 505940225*Sin[5*up - 4*uu] + 
        751806300*\[Nu]*Sin[5*up - 4*uu] + 255513405*Sin[7*up - 4*uu] + 
        193038300*\[Nu]*Sin[7*up - 4*uu] - 312186400*Sin[2*up - 3*uu] + 
        537785020*\[Nu]*Sin[2*up - 3*uu] - 111477555*Sin[4*up - 3*uu] + 
        1057063420*\[Nu]*Sin[4*up - 3*uu] + 299899194*Sin[6*up - 3*uu] + 
        683004630*\[Nu]*Sin[6*up - 3*uu] + 143913945*Sin[8*up - 3*uu] + 
        132326460*\[Nu]*Sin[8*up - 3*uu] - 218208790*Sin[up - 2*uu] + 
        189823920*\[Nu]*Sin[up - 2*uu] - 608692260*Sin[3*up - 2*uu] + 
        682008120*\[Nu]*Sin[3*up - 2*uu] - 342225016*Sin[5*up - 2*uu] + 
        802191040*\[Nu]*Sin[5*up - 2*uu] + 27835836*Sin[7*up - 2*uu] + 
        354682440*\[Nu]*Sin[7*up - 2*uu] + 37672680*Sin[9*up - 2*uu] + 
        49503960*\[Nu]*Sin[9*up - 2*uu] - 303690340*Sin[2*up - uu] + 
        187336050*\[Nu]*Sin[2*up - uu] - 473446165*Sin[4*up - uu] + 
        365443780*\[Nu]*Sin[4*up - uu] - 236917590*Sin[6*up - uu] + 
        231051450*\[Nu]*Sin[6*up - uu] - 38714025*Sin[8*up - uu] + 
        44874900*\[Nu]*Sin[8*up - uu] + 41576590*Sin[uu] - 
        24793150*\[Nu]*Sin[uu] + 41249986*Sin[3*uu] - 
        78078150*\[Nu]*Sin[3*uu] - 9831215*Sin[5*uu] - 
        34977650*\[Nu]*Sin[5*uu] - 4769569*Sin[7*uu] - 
        4195170*\[Nu]*Sin[7*uu] - 1177740*Sin[2*up + uu] + 
        13691550*\[Nu]*Sin[2*up + uu] + 5343850*Sin[4*up + uu] + 
        23613650*\[Nu]*Sin[4*up + uu] + 5630940*Sin[6*up + uu] + 
        7681170*\[Nu]*Sin[6*up + uu] + 18563126*Sin[up + 2*uu] - 
        15815880*\[Nu]*Sin[up + 2*uu] + 30671946*Sin[3*up + 2*uu] + 
        171600*\[Nu]*Sin[3*up + 2*uu] + 17441314*Sin[5*up + 2*uu] - 
        122320*\[Nu]*Sin[5*up + 2*uu] + 17349424*Sin[2*up + 3*uu] - 
        4690570*\[Nu]*Sin[2*up + 3*uu] + 16664254*Sin[4*up + 3*uu] - 
        2171590*\[Nu]*Sin[4*up + 3*uu] - 171810*Sin[up + 4*uu] - 
        12849250*\[Nu]*Sin[up + 4*uu] + 10445030*Sin[3*up + 4*uu] - 
        1675250*\[Nu]*Sin[3*up + 4*uu] + 3306600*Sin[2*up + 5*uu] - 
        1076830*\[Nu]*Sin[2*up + 5*uu] - 1979250*Sin[up + 6*uu] - 
        1886080*\[Nu]*Sin[up + 6*uu]))/ar^(15/2), 
   {2, 8} -> -1/26880*(\[Nu]^2*(33251400*up - 33251400*uu + 
        261097200*(up - uu)*Cos[2*up] + 527234400*(up - uu)*Cos[4*up] + 
        338864400*up*Cos[6*up] - 338864400*uu*Cos[6*up] + 
        70119000*up*Cos[8*up] - 70119000*uu*Cos[8*up] + 
        18181800*up*Cos[up - 9*uu] - 18181800*uu*Cos[up - 9*uu] + 
        90909000*up*Cos[3*up - 9*uu] - 90909000*uu*Cos[3*up - 9*uu] + 
        212965200*up*Cos[2*up - 8*uu] - 212965200*uu*Cos[2*up - 8*uu] + 
        256397400*up*Cos[4*up - 8*uu] - 256397400*uu*Cos[4*up - 8*uu] + 
        184602600*up*Cos[up - 7*uu] - 184602600*uu*Cos[up - 7*uu] + 
        830050200*up*Cos[3*up - 7*uu] - 830050200*uu*Cos[3*up - 7*uu] + 
        497624400*up*Cos[5*up - 7*uu] - 497624400*uu*Cos[5*up - 7*uu] + 
        1041730200*up*Cos[2*up - 6*uu] - 1041730200*uu*Cos[2*up - 6*uu] + 
        1884834000*up*Cos[4*up - 6*uu] - 1884834000*uu*Cos[4*up - 6*uu] + 
        734706000*up*Cos[6*up - 6*uu] - 734706000*uu*Cos[6*up - 6*uu] + 
        701996400*up*Cos[up - 5*uu] - 701996400*uu*Cos[up - 5*uu] + 
        16632000*up*Cos[2*(up - 5*uu)] - 16632000*uu*Cos[2*(up - 5*uu)] + 
        2866122000*up*Cos[3*up - 5*uu] - 2866122000*uu*Cos[3*up - 5*uu] + 
        2956905000*up*Cos[5*up - 5*uu] - 2956905000*uu*Cos[5*up - 5*uu] + 
        853335000*up*Cos[7*up - 5*uu] - 853335000*uu*Cos[7*up - 5*uu] + 
        2286572400*up*Cos[2*up - 4*uu] - 2286572400*uu*Cos[2*up - 4*uu] + 
        4793544000*up*Cos[4*up - 4*uu] - 4793544000*uu*Cos[4*up - 4*uu] + 
        3367652400*up*Cos[6*up - 4*uu] - 3367652400*uu*Cos[6*up - 4*uu] + 
        771309000*up*Cos[8*up - 4*uu] - 771309000*uu*Cos[8*up - 4*uu] + 
        1055577600*up*Cos[up - 3*uu] - 1055577600*uu*Cos[up - 3*uu] + 
        3984724800*up*Cos[3*up - 3*uu] - 3984724800*uu*Cos[3*up - 3*uu] + 
        5174394120*up*Cos[5*up - 3*uu] - 5174394120*uu*Cos[5*up - 3*uu] + 
        2699184600*up*Cos[7*up - 3*uu] - 2699184600*uu*Cos[7*up - 3*uu] + 
        505612800*up*Cos[9*up - 3*uu] - 505612800*uu*Cos[9*up - 3*uu] + 
        1731494520*up*Cos[2*up - 2*uu] - 1731494520*uu*Cos[2*up - 2*uu] + 
        3775756320*up*Cos[4*up - 2*uu] - 3775756320*uu*Cos[4*up - 2*uu] + 
        3296916000*up*Cos[6*up - 2*uu] - 3296916000*uu*Cos[6*up - 2*uu] + 
        1283234400*up*Cos[8*up - 2*uu] - 1283234400*uu*Cos[8*up - 2*uu] + 
        189604800*up*Cos[10*up - 2*uu] - 189604800*uu*Cos[10*up - 2*uu] + 
        324160200*up*Cos[up - uu] - 324160200*uu*Cos[up - uu] + 
        1234409400*up*Cos[3*up - uu] - 1234409400*uu*Cos[3*up - uu] + 
        1539707400*up*Cos[5*up - uu] - 1539707400*uu*Cos[5*up - uu] + 
        757020600*up*Cos[7*up - uu] - 757020600*uu*Cos[7*up - uu] + 
        133056000*up*Cos[9*up - uu] - 133056000*uu*Cos[9*up - uu] + 
        276444000*up*Cos[2*uu] - 276444000*uu*Cos[2*uu] + 
        311320800*up*Cos[4*uu] - 311320800*uu*Cos[4*uu] + 
        103370400*up*Cos[6*uu] - 103370400*uu*Cos[6*uu] + 
        11695320*up*Cos[8*uu] - 11695320*uu*Cos[8*uu] + 
        57493800*up*Cos[up + uu] - 57493800*uu*Cos[up + uu] + 
        29562120*up*Cos[2*(up + uu)] - 29562120*uu*Cos[2*(up + uu)] + 
        2671200*up*Cos[3*(up + uu)] - 2671200*uu*Cos[3*(up + uu)] - 
        768600*up*Cos[4*(up + uu)] + 768600*uu*Cos[4*(up + uu)] + 
        139368600*up*Cos[3*up + uu] - 139368600*uu*Cos[3*up + uu] + 
        132791400*up*Cos[5*up + uu] - 132791400*uu*Cos[5*up + uu] + 
        34133400*up*Cos[7*up + uu] - 34133400*uu*Cos[7*up + uu] + 
        39135600*up*Cos[4*up + 2*uu] - 39135600*uu*Cos[4*up + 2*uu] + 
        14530320*up*Cos[6*up + 2*uu] - 14530320*uu*Cos[6*up + 2*uu] + 
        83553120*up*Cos[up + 3*uu] - 83553120*uu*Cos[up + 3*uu] + 
        4248720*up*Cos[5*up + 3*uu] - 4248720*uu*Cos[5*up + 3*uu] + 
        2091600*up*Cos[2*up + 4*uu] - 2091600*uu*Cos[2*up + 4*uu] + 
        35708400*up*Cos[up + 5*uu] - 35708400*uu*Cos[up + 5*uu] - 
        2268000*up*Cos[3*up + 5*uu] + 2268000*uu*Cos[3*up + 5*uu] - 
        567000*up*Cos[2*up + 6*uu] + 567000*uu*Cos[2*up + 6*uu] + 
        4374720*up*Cos[up + 7*uu] - 4374720*uu*Cos[up + 7*uu] - 
        278360200*Sin[2*up] + 201027600*\[Nu]*Sin[2*up] - 
        408772695*Sin[4*up] + 389057430*\[Nu]*Sin[4*up] - 
        181506570*Sin[6*up] + 238732620*\[Nu]*Sin[6*up] - 
        24690225*Sin[8*up] + 44874900*\[Nu]*Sin[8*up] + 
        19524555*Sin[up - 9*uu] + 7897050*\[Nu]*Sin[up - 9*uu] + 
        127925775*Sin[3*up - 9*uu] + 32958450*\[Nu]*Sin[3*up - 9*uu] + 
        213092190*Sin[2*up - 8*uu] + 102724380*\[Nu]*Sin[2*up - 8*uu] + 
        345452205*Sin[4*up - 8*uu] + 104826330*\[Nu]*Sin[4*up - 8*uu] + 
        120694315*Sin[up - 7*uu] + 105901110*\[Nu]*Sin[up - 7*uu] + 
        780645845*Sin[3*up - 7*uu] + 428701770*\[Nu]*Sin[3*up - 7*uu] + 
        639492630*Sin[5*up - 7*uu] + 219565080*\[Nu]*Sin[5*up - 7*uu] + 
        549431260*Sin[2*up - 6*uu] + 618038680*\[Nu]*Sin[2*up - 6*uu] + 
        1657150600*Sin[4*up - 6*uu] + 1017231600*\[Nu]*Sin[4*up - 6*uu] + 
        890134000*Sin[6*up - 6*uu] + 337725150*\[Nu]*Sin[6*up - 6*uu] + 
        137824815*Sin[up - 5*uu] + 459327870*\[Nu]*Sin[up - 5*uu] + 
        24766440*Sin[2*(up - 5*uu)] + 5029200*\[Nu]*Sin[2*(up - 5*uu)] + 
        1270037925*Sin[3*up - 5*uu] + 1736218450*\[Nu]*Sin[3*up - 5*uu] + 
        2369310825*Sin[5*up - 5*uu] + 1633443000*\[Nu]*Sin[5*up - 5*uu] + 
        956839695*Sin[7*up - 5*uu] + 396093600*\[Nu]*Sin[7*up - 5*uu] + 
        13846010*Sin[2*up - 4*uu] + 1503443940*\[Nu]*Sin[2*up - 4*uu] + 
        1657228300*Sin[4*up - 4*uu] + 2938553450*\[Nu]*Sin[4*up - 4*uu] + 
        2345905730*Sin[6*up - 4*uu] + 1868985300*\[Nu]*Sin[6*up - 4*uu] + 
        777966525*Sin[8*up - 4*uu] + 350714700*\[Nu]*Sin[8*up - 4*uu] - 
        390287611*Sin[up - 3*uu] + 742356580*\[Nu]*Sin[up - 3*uu] - 
        608322145*Sin[3*up - 3*uu] + 2631756440*\[Nu]*Sin[3*up - 3*uu] + 
        1077919339*Sin[5*up - 3*uu] + 3187488850*\[Nu]*Sin[5*up - 3*uu] + 
        1490467545*Sin[7*up - 3*uu] + 1479621150*\[Nu]*Sin[7*up - 3*uu] + 
        437454030*Sin[9*up - 3*uu] + 218036610*\[Nu]*Sin[9*up - 3*uu] - 
        1182427240*Sin[2*up - 2*uu] + 1232795490*\[Nu]*Sin[2*up - 2*uu] - 
        1360602796*Sin[4*up - 2*uu] + 2534009800*\[Nu]*Sin[4*up - 2*uu] - 
        15600340*Sin[6*up - 2*uu] + 2044283920*\[Nu]*Sin[6*up - 2*uu] + 
        433750500*Sin[8*up - 2*uu] + 686982240*\[Nu]*Sin[8*up - 2*uu] + 
        128240880*Sin[10*up - 2*uu] + 74649960*\[Nu]*Sin[10*up - 2*uu] - 
        403334330*Sin[up - uu] + 258017200*\[Nu]*Sin[up - uu] - 
        1228948580*Sin[3*up - uu] + 932260060*\[Nu]*Sin[3*up - uu] - 
        1065104005*Sin[5*up - uu] + 1109082730*\[Nu]*Sin[5*up - uu] - 
        332364795*Sin[7*up - uu] + 506487030*\[Nu]*Sin[7*up - uu] - 
        30208350*Sin[9*up - uu] + 76452750*\[Nu]*Sin[9*up - uu] + 
        188425716*Sin[2*uu] - 205639800*\[Nu]*Sin[2*uu] - 
        11996505*Sin[4*uu] - 217715720*\[Nu]*Sin[4*uu] - 60011280*Sin[6*uu] - 
        65455880*\[Nu]*Sin[6*uu] - 12496869*Sin[8*uu] - 
        6037290*\[Nu]*Sin[8*uu] + 24652650*Sin[up + uu] - 
        877600*\[Nu]*Sin[up + uu] + 79617680*Sin[2*(up + uu)] - 
        8603160*\[Nu]*Sin[2*(up + uu)] + 100141910*Sin[3*(up + uu)] - 
        12709280*\[Nu]*Sin[3*(up + uu)] + 37542230*Sin[4*(up + uu)] - 
        6018650*\[Nu]*Sin[4*(up + uu)] + 18485110*Sin[3*up + uu] + 
        80459120*\[Nu]*Sin[3*up + uu] + 53080165*Sin[5*up + uu] + 
        70780070*\[Nu]*Sin[5*up + uu] + 23642115*Sin[7*up + uu] + 
        15694140*\[Nu]*Sin[7*up + uu] + 126676780*Sin[4*up + 2*uu] + 
        1895240*\[Nu]*Sin[4*up + 2*uu] + 47968684*Sin[6*up + 2*uu] - 
        693910*\[Nu]*Sin[6*up + 2*uu] + 30679610*Sin[up + 3*uu] - 
        68384080*\[Nu]*Sin[up + 3*uu] + 48956854*Sin[5*up + 3*uu] - 
        6386290*\[Nu]*Sin[5*up + 3*uu] + 40123880*Sin[2*up + 4*uu] - 
        13601520*\[Nu]*Sin[2*up + 4*uu] - 16398740*Sin[up + 5*uu] - 
        28157430*\[Nu]*Sin[up + 5*uu] + 21613680*Sin[3*up + 5*uu] - 
        3605650*\[Nu]*Sin[3*up + 5*uu] + 6172140*Sin[2*up + 6*uu] - 
        2076610*\[Nu]*Sin[2*up + 6*uu] - 5321344*Sin[up + 7*uu] - 
        3050460*\[Nu]*Sin[up + 7*uu]))/ar^(15/2), 
   {2, 9} -> -1/53760*(\[Nu]^2*(381654000*(up - uu)*Cos[up] + 
        1373778000*(up - uu)*Cos[3*up] + 1672498800*up*Cos[5*up] - 
        1672498800*uu*Cos[5*up] + 791154000*up*Cos[7*up] - 
        791154000*uu*Cos[7*up] + 133056000*up*Cos[9*up] - 
        133056000*uu*Cos[9*up] + 23839200*up*Cos[2*up - 11*uu] - 
        23839200*uu*Cos[2*up - 11*uu] + 27027000*up*Cos[up - 10*uu] - 
        27027000*uu*Cos[up - 10*uu] + 135135000*up*Cos[3*up - 10*uu] - 
        135135000*uu*Cos[3*up - 10*uu] + 341182800*up*Cos[2*up - 9*uu] - 
        341182800*uu*Cos[2*up - 9*uu] + 398601000*up*Cos[4*up - 9*uu] - 
        398601000*uu*Cos[4*up - 9*uu] + 313906320*up*Cos[up - 8*uu] - 
        313906320*uu*Cos[up - 8*uu] + 1416592800*up*Cos[3*up - 8*uu] - 
        1416592800*uu*Cos[3*up - 8*uu] + 818672400*up*Cos[5*up - 8*uu] - 
        818672400*uu*Cos[5*up - 8*uu] + 1951881120*up*Cos[2*up - 7*uu] - 
        1951881120*uu*Cos[2*up - 7*uu] + 3467406600*up*Cos[4*up - 7*uu] - 
        3467406600*uu*Cos[4*up - 7*uu] + 1301479200*up*Cos[6*up - 7*uu] - 
        1301479200*uu*Cos[6*up - 7*uu] + 1452918600*up*Cos[up - 6*uu] - 
        1452918600*uu*Cos[up - 6*uu] + 5963643000*up*Cos[3*up - 6*uu] - 
        5963643000*uu*Cos[3*up - 6*uu] + 6004215000*up*Cos[5*up - 6*uu] - 
        6004215000*uu*Cos[5*up - 6*uu] + 1672536600*up*Cos[7*up - 6*uu] - 
        1672536600*uu*Cos[7*up - 6*uu] + 5497884000*up*Cos[2*up - 5*uu] - 
        5497884000*uu*Cos[2*up - 5*uu] + 11444643000*up*Cos[4*up - 5*uu] - 
        11444643000*uu*Cos[4*up - 5*uu] + 7871850000*up*Cos[6*up - 5*uu] - 
        7871850000*uu*Cos[6*up - 5*uu] + 1752975000*up*Cos[8*up - 5*uu] - 
        1752975000*uu*Cos[8*up - 5*uu] + 3100129200*up*Cos[up - 4*uu] - 
        3100129200*uu*Cos[up - 4*uu] + 11711070000*up*Cos[3*up - 4*uu] - 
        11711070000*uu*Cos[3*up - 4*uu] + 15188216400*up*Cos[5*up - 4*uu] - 
        15188216400*uu*Cos[5*up - 4*uu] + 7883492400*up*Cos[7*up - 4*uu] - 
        7883492400*uu*Cos[7*up - 4*uu] + 1463616000*up*Cos[9*up - 4*uu] - 
        1463616000*uu*Cos[9*up - 4*uu] + 6950250720*up*Cos[2*up - 3*uu] - 
        6950250720*uu*Cos[2*up - 3*uu] + 15333723720*up*Cos[4*up - 3*uu] - 
        15333723720*uu*Cos[4*up - 3*uu] + 13947736320*up*Cos[6*up - 3*uu] - 
        13947736320*uu*Cos[6*up - 3*uu] + 5730744600*up*Cos[8*up - 3*uu] - 
        5730744600*uu*Cos[8*up - 3*uu] + 900622800*up*Cos[10*up - 3*uu] - 
        900622800*uu*Cos[10*up - 3*uu] + 2329389720*up*Cos[up - 2*uu] - 
        2329389720*uu*Cos[up - 2*uu] + 8372173320*up*Cos[3*up - 2*uu] - 
        8372173320*uu*Cos[3*up - 2*uu] + 11897086320*up*Cos[5*up - 2*uu] - 
        11897086320*uu*Cos[5*up - 2*uu] + 7860449520*up*Cos[7*up - 2*uu] - 
        7860449520*uu*Cos[7*up - 2*uu] + 2517253200*up*Cos[9*up - 2*uu] - 
        2517253200*uu*Cos[9*up - 2*uu] + 320720400*up*Cos[11*up - 2*uu] - 
        320720400*uu*Cos[11*up - 2*uu] + 2201472000*up*Cos[2*up - uu] - 
        2201472000*uu*Cos[2*up - uu] + 4783060800*up*Cos[4*up - uu] - 
        4783060800*uu*Cos[4*up - uu] + 4143636000*up*Cos[6*up - uu] - 
        4143636000*uu*Cos[6*up - uu] + 1604043000*up*Cos[8*up - uu] - 
        1604043000*uu*Cos[8*up - uu] + 237006000*up*Cos[10*up - uu] - 
        237006000*uu*Cos[10*up - uu] + 381654000*up*Cos[uu] - 
        381654000*uu*Cos[uu] + 1139130720*up*Cos[3*uu] - 
        1139130720*uu*Cos[3*uu] + 737704800*up*Cos[5*uu] - 
        737704800*uu*Cos[5*uu] + 188977320*up*Cos[7*uu] - 
        188977320*uu*Cos[7*uu] + 18181800*up*Cos[9*uu] - 
        18181800*uu*Cos[9*uu] + 291564000*up*Cos[2*up + uu] - 
        291564000*uu*Cos[2*up + uu] + 565488000*up*Cos[4*up + uu] - 
        565488000*uu*Cos[4*up + uu] + 353278800*up*Cos[6*up + uu] - 
        353278800*uu*Cos[6*up + uu] + 70119000*up*Cos[8*up + uu] - 
        70119000*uu*Cos[8*up + uu] + 258655320*up*Cos[up + 2*uu] - 
        258655320*uu*Cos[up + 2*uu] + 130311720*up*Cos[3*up + 2*uu] - 
        130311720*uu*Cos[3*up + 2*uu] + 130966920*up*Cos[5*up + 2*uu] - 
        130966920*uu*Cos[5*up + 2*uu] + 33493320*up*Cos[7*up + 2*uu] - 
        33493320*uu*Cos[7*up + 2*uu] + 45148320*up*Cos[2*up + 3*uu] - 
        45148320*uu*Cos[2*up + 3*uu] + 25416720*up*Cos[4*up + 3*uu] - 
        25416720*uu*Cos[4*up + 3*uu] + 12791520*up*Cos[6*up + 3*uu] - 
        12791520*uu*Cos[6*up + 3*uu] + 240080400*up*Cos[up + 4*uu] - 
        240080400*uu*Cos[up + 4*uu] - 12549600*up*Cos[3*up + 4*uu] + 
        12549600*uu*Cos[3*up + 4*uu] + 1436400*up*Cos[5*up + 4*uu] - 
        1436400*uu*Cos[5*up + 4*uu] + 2520000*up*Cos[2*up + 5*uu] - 
        2520000*uu*Cos[2*up + 5*uu] - 4032000*up*Cos[4*up + 5*uu] + 
        4032000*uu*Cos[4*up + 5*uu] + 71744400*up*Cos[up + 6*uu] - 
        71744400*uu*Cos[up + 6*uu] - 4838400*up*Cos[3*up + 6*uu] + 
        4838400*uu*Cos[3*up + 6*uu] - 1043280*up*Cos[2*up + 7*uu] + 
        1043280*uu*Cos[2*up + 7*uu] + 7197120*up*Cos[up + 8*uu] - 
        7197120*uu*Cos[up + 8*uu] - 346466000*Sin[up] + 
        257139600*\[Nu]*Sin[up] - 1082323990*Sin[3*up] + 
        1012719180*\[Nu]*Sin[3*up] - 824573640*Sin[5*up] + 
        1179862800*\[Nu]*Sin[5*up] - 191451960*Sin[7*up] + 
        522181170*\[Nu]*Sin[7*up] - 3597150*Sin[9*up] + 
        76452750*\[Nu]*Sin[9*up] + 44549100*Sin[2*up - 11*uu] + 
        4877400*\[Nu]*Sin[2*up - 11*uu] + 39403965*Sin[up - 10*uu] + 
        9310950*\[Nu]*Sin[up - 10*uu] + 242064825*Sin[3*up - 10*uu] + 
        36852750*\[Nu]*Sin[3*up - 10*uu] + 464436150*Sin[2*up - 9*uu] + 
        139860900*\[Nu]*Sin[2*up - 9*uu] + 692474475*Sin[4*up - 9*uu] + 
        130329450*\[Nu]*Sin[4*up - 9*uu] + 319025574*Sin[up - 8*uu] + 
        160110960*\[Nu]*Sin[up - 8*uu] + 1842636540*Sin[3*up - 8*uu] + 
        642368700*\[Nu]*Sin[3*up - 8*uu] + 1377579630*Sin[5*up - 8*uu] + 
        300709080*\[Nu]*Sin[5*up - 8*uu] + 1715359964*Sin[2*up - 7*uu] + 
        1059330520*\[Nu]*Sin[2*up - 7*uu] + 4323509295*Sin[4*up - 7*uu] + 
        1679354250*\[Nu]*Sin[4*up - 7*uu] + 2107565460*Sin[6*up - 7*uu] + 
        512433180*\[Nu]*Sin[6*up - 7*uu] + 810510430*Sin[up - 6*uu] + 
        887846100*\[Nu]*Sin[up - 6*uu] + 4777605350*Sin[3*up - 6*uu] + 
        3359412700*\[Nu]*Sin[3*up - 6*uu] + 7100676975*Sin[5*up - 6*uu] + 
        3025113000*\[Nu]*Sin[5*up - 6*uu] + 2580556335*Sin[7*up - 6*uu] + 
        679404600*\[Nu]*Sin[7*up - 6*uu] + 2062414120*Sin[2*up - 5*uu] + 
        3422000920*\[Nu]*Sin[2*up - 5*uu] + 8277785350*Sin[4*up - 5*uu] + 
        6592828250*\[Nu]*Sin[4*up - 5*uu] + 8654834370*Sin[6*up - 5*uu] + 
        4033724100*\[Nu]*Sin[6*up - 5*uu] + 2540770575*Sin[8*up - 5*uu] + 
        709506000*\[Nu]*Sin[8*up - 5*uu] + 113611100*Sin[up - 4*uu] + 
        2078060170*\[Nu]*Sin[up - 4*uu] + 2895941100*Sin[3*up - 4*uu] + 
        7357348850*\[Nu]*Sin[3*up - 4*uu] + 9449828780*Sin[5*up - 4*uu] + 
        8836497250*\[Nu]*Sin[5*up - 4*uu] + 7803571440*Sin[7*up - 4*uu] + 
        4024102950*\[Nu]*Sin[7*up - 4*uu] + 1952047350*Sin[9*up - 4*uu] + 
        569799450*\[Nu]*Sin[9*up - 4*uu] - 1539210146*Sin[2*up - 3*uu] + 
        4682665800*\[Nu]*Sin[2*up - 3*uu] + 1588202514*Sin[4*up - 3*uu] + 
        9706380570*\[Nu]*Sin[4*up - 3*uu] + 6698074264*Sin[6*up - 3*uu] + 
        8115394840*\[Nu]*Sin[6*up - 3*uu] + 4825928295*Sin[8*up - 3*uu] + 
        2857172400*\[Nu]*Sin[8*up - 3*uu] + 1069612980*Sin[10*up - 3*uu] + 
        324115110*\[Nu]*Sin[10*up - 3*uu] - 1531113941*Sin[up - 2*uu] + 
        1683282860*\[Nu]*Sin[up - 2*uu] - 3831417701*Sin[3*up - 2*uu] + 
        5729634460*\[Nu]*Sin[3*up - 2*uu] - 1187148886*Sin[5*up - 2*uu] + 
        7644430220*\[Nu]*Sin[5*up - 2*uu] + 2095684074*Sin[7*up - 2*uu] + 
        4567812900*\[Nu]*Sin[7*up - 2*uu] + 1582266570*Sin[9*up - 2*uu] + 
        1207156500*\[Nu]*Sin[9*up - 2*uu] + 319622730*Sin[11*up - 2*uu] + 
        101475660*\[Nu]*Sin[11*up - 2*uu] - 2274256080*Sin[2*up - uu] + 
        1679972400*\[Nu]*Sin[2*up - uu] - 3449686245*Sin[4*up - uu] + 
        3468944830*\[Nu]*Sin[4*up - uu] - 1730151460*Sin[6*up - uu] + 
        2841679000*\[Nu]*Sin[6*up - uu] - 239801625*Sin[8*up - uu] + 
        993734100*\[Nu]*Sin[8*up - uu] + 22611900*Sin[10*up - uu] + 
        119270250*\[Nu]*Sin[10*up - uu] + 373932980*Sin[uu] - 
        258894800*\[Nu]*Sin[uu] + 225818421*Sin[3*uu] - 
        810740660*\[Nu]*Sin[3*uu] - 315503555*Sin[5*uu] - 
        487485300*\[Nu]*Sin[5*uu] - 180611459*Sin[7*uu] - 
        108951570*\[Nu]*Sin[7*uu] - 26517555*Sin[9*uu] - 
        7897050*\[Nu]*Sin[9*uu] + 44378080*Sin[2*up + uu] + 
        152050800*\[Nu]*Sin[2*up + uu] + 209124535*Sin[4*up + uu] + 
        310049150*\[Nu]*Sin[4*up + uu] + 240046540*Sin[6*up + uu] + 
        174393770*\[Nu]*Sin[6*up + uu] + 70899075*Sin[8*up + uu] + 
        28118700*\[Nu]*Sin[8*up + uu] + 197637356*Sin[up + 2*uu] - 
        178008320*\[Nu]*Sin[up + 2*uu] + 431363364*Sin[3*up + 2*uu] + 
        8034080*\[Nu]*Sin[3*up + 2*uu] + 414852089*Sin[5*up + 2*uu] + 
        4676080*\[Nu]*Sin[5*up + 2*uu] + 116356409*Sin[7*up + 2*uu] - 
        2832480*\[Nu]*Sin[7*up + 2*uu] + 246637456*Sin[2*up + 3*uu] - 
        71265360*\[Nu]*Sin[2*up + 3*uu] + 376515444*Sin[4*up + 3*uu] - 
        43776210*\[Nu]*Sin[4*up + 3*uu] + 122364634*Sin[6*up + 3*uu] - 
        15941770*\[Nu]*Sin[6*up + 3*uu] - 29147810*Sin[up + 4*uu] - 
        191614750*\[Nu]*Sin[up + 4*uu] + 240136270*Sin[3*up + 4*uu] - 
        38130650*\[Nu]*Sin[3*up + 4*uu] + 103785230*Sin[5*up + 4*uu] - 
        17132650*\[Nu]*Sin[5*up + 4*uu] + 79653310*Sin[2*up + 5*uu] - 
        30373180*\[Nu]*Sin[2*up + 5*uu] + 73814280*Sin[4*up + 5*uu] - 
        12496850*\[Nu]*Sin[4*up + 5*uu] - 62853930*Sin[up + 6*uu] - 
        52879230*\[Nu]*Sin[up + 6*uu] + 40740330*Sin[3*up + 6*uu] - 
        6854350*\[Nu]*Sin[3*up + 6*uu] + 10735006*Sin[2*up + 7*uu] - 
        3661480*\[Nu]*Sin[2*up + 7*uu] - 11650224*Sin[up + 8*uu] - 
        4484220*\[Nu]*Sin[up + 8*uu]))/ar^(15/2), 
   {2, 10} -> -1/215040*(\[Nu]^2*(763308000*up - 763308000*uu + 
        4986072000*(up - uu)*Cos[2*up] + 10697097600*(up - uu)*Cos[4*up] + 
        8993829600*up*Cos[6*up] - 8993829600*uu*Cos[6*up] + 
        3348324000*up*Cos[8*up] - 3348324000*uu*Cos[8*up] + 
        474012000*up*Cos[10*up] - 474012000*uu*Cos[10*up] + 
        77477400*up*Cos[up - 11*uu] - 77477400*uu*Cos[up - 11*uu] + 
        387387000*up*Cos[3*up - 11*uu] - 387387000*uu*Cos[3*up - 11*uu] + 
        1185030000*up*Cos[4*up - 10*uu] - 1185030000*uu*Cos[4*up - 10*uu] + 
        1008844200*up*Cos[up - 9*uu] - 1008844200*uu*Cos[up - 9*uu] + 
        4568697000*up*Cos[3*up - 9*uu] - 4568697000*uu*Cos[3*up - 9*uu] + 
        2545452000*up*Cos[5*up - 9*uu] - 2545452000*uu*Cos[5*up - 9*uu] + 
        6804816480*up*Cos[2*up - 8*uu] - 6804816480*uu*Cos[2*up - 8*uu] + 
        11856348000*up*Cos[4*up - 8*uu] - 11856348000*uu*Cos[4*up - 8*uu] + 
        4282286400*up*Cos[6*up - 8*uu] - 4282286400*uu*Cos[6*up - 8*uu] + 
        5461454880*up*Cos[up - 7*uu] - 5461454880*uu*Cos[up - 7*uu] + 
        22544827200*up*Cos[3*up - 7*uu] - 22544827200*uu*Cos[3*up - 7*uu] + 
        22093041600*up*Cos[5*up - 7*uu] - 22093041600*uu*Cos[5*up - 7*uu] + 
        5925558240*up*Cos[7*up - 7*uu] - 5925558240*uu*Cos[7*up - 7*uu] + 
        66306240*up*Cos[2*(up - 6*uu)] - 66306240*uu*Cos[2*(up - 6*uu)] + 
        23172710400*up*Cos[2*up - 6*uu] - 23172710400*uu*Cos[2*up - 6*uu] + 
        47753244000*up*Cos[4*up - 6*uu] - 47753244000*uu*Cos[4*up - 6*uu] + 
        31949215200*up*Cos[6*up - 6*uu] - 31949215200*uu*Cos[6*up - 6*uu] + 
        6871662000*up*Cos[8*up - 6*uu] - 6871662000*uu*Cos[8*up - 6*uu] + 
        14929941600*up*Cos[up - 5*uu] - 14929941600*uu*Cos[up - 5*uu] + 
        1045044000*up*Cos[2*(up - 5*uu)] - 1045044000*uu*Cos[2*(up - 5*uu)] + 
        56663712000*up*Cos[3*up - 5*uu] - 56663712000*uu*Cos[3*up - 5*uu] + 
        72542736000*up*Cos[5*up - 5*uu] - 72542736000*uu*Cos[5*up - 5*uu] + 
        36827028000*up*Cos[7*up - 5*uu] - 36827028000*uu*Cos[7*up - 5*uu] + 
        6652800000*up*Cos[9*up - 5*uu] - 6652800000*uu*Cos[9*up - 5*uu] + 
        40851619200*up*Cos[2*up - 4*uu] - 40851619200*uu*Cos[2*up - 4*uu] + 
        90159148800*up*Cos[4*up - 4*uu] - 90159148800*uu*Cos[4*up - 4*uu] + 
        81869709600*up*Cos[6*up - 4*uu] - 81869709600*uu*Cos[6*up - 4*uu] + 
        33465852000*up*Cos[8*up - 4*uu] - 33465852000*uu*Cos[8*up - 4*uu] + 
        5214132000*up*Cos[10*up - 4*uu] - 5214132000*uu*Cos[10*up - 4*uu] + 
        18642692880*up*Cos[up - 3*uu] - 18642692880*uu*Cos[up - 3*uu] + 
        66204033840*up*Cos[3*up - 3*uu] - 66204033840*uu*Cos[3*up - 3*uu] + 
        96527350080*up*Cos[5*up - 3*uu] - 96527350080*uu*Cos[5*up - 3*uu] + 
        66671549280*up*Cos[7*up - 3*uu] - 66671549280*uu*Cos[7*up - 3*uu] + 
        22530123000*up*Cos[9*up - 3*uu] - 22530123000*uu*Cos[9*up - 3*uu] + 
        3046843800*up*Cos[11*up - 3*uu] - 3046843800*uu*Cos[11*up - 3*uu] + 
        28128018240*up*Cos[2*up - 2*uu] - 28128018240*uu*Cos[2*up - 2*uu] + 
        62996960880*up*Cos[4*up - 2*uu] - 62996960880*uu*Cos[4*up - 2*uu] + 
        64533833280*up*Cos[6*up - 2*uu] - 64533833280*uu*Cos[6*up - 2*uu] + 
        34130678400*up*Cos[8*up - 2*uu] - 34130678400*uu*Cos[8*up - 2*uu] + 
        9279547200*up*Cos[10*up - 2*uu] - 9279547200*uu*Cos[10*up - 2*uu] + 
        1039278240*up*Cos[12*up - 2*uu] - 1039278240*uu*Cos[12*up - 2*uu] + 
        5977062000*up*Cos[up - uu] - 5977062000*uu*Cos[up - uu] + 
        21360855600*up*Cos[3*up - uu] - 21360855600*uu*Cos[3*up - uu] + 
        30147213600*up*Cos[5*up - uu] - 30147213600*uu*Cos[5*up - uu] + 
        19753524000*up*Cos[7*up - uu] - 19753524000*uu*Cos[7*up - uu] + 
        6293133000*up*Cos[9*up - uu] - 6293133000*uu*Cos[9*up - uu] + 
        801801000*up*Cos[11*up - uu] - 801801000*uu*Cos[11*up - uu] + 
        5176090080*up*Cos[2*uu] - 5176090080*uu*Cos[2*uu] + 
        6680419200*up*Cos[4*uu] - 6680419200*uu*Cos[4*uu] + 
        3049326000*up*Cos[6*uu] - 3049326000*uu*Cos[6*uu] + 
        642206880*up*Cos[8*uu] - 642206880*uu*Cos[8*uu] + 
        54054000*up*Cos[10*uu] - 54054000*uu*Cos[10*uu] + 
        1346436000*up*Cos[up + uu] - 1346436000*uu*Cos[up + uu] + 
        777934080*up*Cos[2*(up + uu)] - 777934080*uu*Cos[2*(up + uu)] + 
        141130080*up*Cos[3*(up + uu)] - 141130080*uu*Cos[3*(up + uu)] - 
        22226400*up*Cos[4*(up + uu)] + 22226400*uu*Cos[4*(up + uu)] - 
        8064000*up*Cos[5*(up + uu)] + 8064000*uu*Cos[5*(up + uu)] + 
        3001572000*up*Cos[3*up + uu] - 3001572000*uu*Cos[3*up + uu] + 
        3603738600*up*Cos[5*up + uu] - 3603738600*uu*Cos[5*up + uu] + 
        1648974600*up*Cos[7*up + uu] - 1648974600*uu*Cos[7*up + uu] + 
        266112000*up*Cos[9*up + uu] - 266112000*uu*Cos[9*up + uu] + 
        1110725280*up*Cos[4*up + 2*uu] - 1110725280*uu*Cos[4*up + 2*uu] + 
        712968480*up*Cos[6*up + 2*uu] - 712968480*uu*Cos[6*up + 2*uu] + 
        138554640*up*Cos[8*up + 2*uu] - 138554640*uu*Cos[8*up + 2*uu] + 
        1939402080*up*Cos[up + 3*uu] - 1939402080*uu*Cos[up + 3*uu] + 
        217851480*up*Cos[5*up + 3*uu] - 217851480*uu*Cos[5*up + 3*uu] + 
        62186040*up*Cos[7*up + 3*uu] - 62186040*uu*Cos[7*up + 3*uu] + 
        160977600*up*Cos[2*up + 4*uu] - 160977600*uu*Cos[2*up + 4*uu] + 
        17236800*up*Cos[6*up + 4*uu] - 17236800*uu*Cos[6*up + 4*uu] + 
        1127208600*up*Cos[up + 5*uu] - 1127208600*uu*Cos[up + 5*uu] - 
        87885000*up*Cos[3*up + 5*uu] + 87885000*uu*Cos[3*up + 5*uu] + 
        5796000*up*Cos[2*up + 6*uu] - 5796000*uu*Cos[2*up + 6*uu] - 
        19252800*up*Cos[4*up + 6*uu] + 19252800*uu*Cos[4*up + 6*uu] + 
        261271080*up*Cos[up + 7*uu] - 261271080*uu*Cos[up + 7*uu] - 
        17773560*up*Cos[3*up + 7*uu] + 17773560*uu*Cos[3*up + 7*uu] - 
        3497760*up*Cos[2*up + 8*uu] + 3497760*uu*Cos[2*up + 8*uu] + 
        22377600*up*Cos[up + 9*uu] - 22377600*uu*Cos[up + 9*uu] - 
        4043804800*Sin[2*up] + 3664046400*\[Nu]*Sin[2*up] - 
        5519219260*Sin[4*up] + 7557987960*\[Nu]*Sin[4*up] - 
        1964266800*Sin[6*up] + 6032145540*\[Nu]*Sin[6*up] + 
        163574100*Sin[8*up] + 2043705600*\[Nu]*Sin[8*up] + 
        140026200*Sin[10*up] + 238540500*\[Nu]*Sin[10*up] + 
        142372275*Sin[up - 11*uu] + 19115250*\[Nu]*Sin[up - 11*uu] + 
        840990375*Sin[3*up - 11*uu] + 67763850*\[Nu]*Sin[3*up - 11*uu] + 
        2513873850*Sin[4*up - 10*uu] + 281011500*\[Nu]*Sin[4*up - 10*uu] + 
        1384751985*Sin[up - 9*uu] + 442920450*\[Nu]*Sin[up - 9*uu] + 
        7562252925*Sin[3*up - 9*uu] + 1749936150*\[Nu]*Sin[3*up - 9*uu] + 
        5275781700*Sin[5*up - 9*uu] + 726566400*\[Nu]*Sin[5*up - 9*uu] + 
        8312098836*Sin[2*up - 8*uu] + 3304025400*\[Nu]*Sin[2*up - 8*uu] + 
        19044642900*Sin[4*up - 8*uu] + 4999824360*\[Nu]*Sin[4*up - 8*uu] + 
        8637243720*Sin[6*up - 8*uu] + 1369551960*\[Nu]*Sin[6*up - 8*uu] + 
        4947071896*Sin[up - 7*uu] + 3068025540*\[Nu]*Sin[up - 7*uu] + 
        25840299400*Sin[3*up - 7*uu] + 11606800760*\[Nu]*Sin[3*up - 7*uu] + 
        34275369660*Sin[5*up - 7*uu] + 9903813360*\[Nu]*Sin[5*up - 7*uu] + 
        11559046296*Sin[7*up - 7*uu] + 2016287280*\[Nu]*Sin[7*up - 7*uu] + 
        148857912*Sin[2*(up - 6*uu)] + 6555120*\[Nu]*Sin[2*(up - 6*uu)] + 
        16739150760*Sin[2*up - 6*uu] + 13508240320*\[Nu]*Sin[2*up - 6*uu] + 
        51584293250*Sin[4*up - 6*uu] + 25502911000*\[Nu]*Sin[4*up - 6*uu] + 
        47371670220*Sin[6*up - 6*uu] + 14806016400*\[Nu]*Sin[6*up - 6*uu] + 
        12856950750*Sin[8*up - 6*uu] + 2382987600*\[Nu]*Sin[8*up - 6*uu] + 
        6038571200*Sin[up - 5*uu] + 9492082540*\[Nu]*Sin[up - 5*uu] + 
        1794632700*Sin[2*(up - 5*uu)] + 344896200*\[Nu]*Sin[2*(up - 5*uu)] + 
        34605596200*Sin[3*up - 5*uu] + 33685224300*\[Nu]*Sin[3*up - 5*uu] + 
        72590590940*Sin[5*up - 5*uu] + 39513054700*\[Nu]*Sin[5*up - 5*uu] + 
        51365296500*Sin[7*up - 5*uu] + 17214794100*\[Nu]*Sin[7*up - 5*uu] + 
        11805320100*Sin[9*up - 5*uu] + 2257645500*\[Nu]*Sin[9*up - 5*uu] + 
        7009160060*Sin[2*up - 4*uu] + 26245947280*\[Nu]*Sin[2*up - 4*uu] + 
        45150213360*Sin[4*up - 4*uu] + 54198663400*\[Nu]*Sin[4*up - 4*uu] + 
        73271202340*Sin[6*up - 4*uu] + 44821989800*\[Nu]*Sin[6*up - 4*uu] + 
        42873204300*Sin[8*up - 4*uu] + 15415142400*\[Nu]*Sin[8*up - 4*uu] + 
        8635420200*Sin[10*up - 4*uu] + 1657863900*\[Nu]*Sin[10*up - 4*uu] - 
        3657192084*Sin[up - 3*uu] + 12763878540*\[Nu]*Sin[up - 3*uu] - 
        780796324*Sin[3*up - 3*uu] + 42853190940*\[Nu]*Sin[3*up - 3*uu] + 
        34719291656*Sin[5*up - 3*uu] + 58402827420*\[Nu]*Sin[5*up - 3*uu] + 
        49957868616*Sin[7*up - 3*uu] + 36247140660*\[Nu]*Sin[7*up - 3*uu] + 
        25476957975*Sin[9*up - 3*uu] + 9991241370*\[Nu]*Sin[9*up - 3*uu] + 
        4594200735*Sin[11*up - 3*uu] + 860930070*\[Nu]*Sin[11*up - 3*uu] - 
        14771119300*Sin[2*up - 2*uu] + 19598734400*\[Nu]*Sin[2*up - 2*uu] - 
        13671632254*Sin[4*up - 2*uu] + 41498387840*\[Nu]*Sin[4*up - 2*uu] + 
        10166240776*Sin[6*up - 2*uu] + 39465654400*\[Nu]*Sin[6*up - 2*uu] + 
        18295272360*Sin[8*up - 2*uu] + 18346203120*\[Nu]*Sin[8*up - 2*uu] + 
        8520814200*Sin[10*up - 2*uu] + 3880108320*\[Nu]*Sin[10*up - 2*uu] + 
        1366627332*Sin[12*up - 2*uu] + 242282040*\[Nu]*Sin[12*up - 2*uu] - 
        5974130120*Sin[up - uu] + 4549529600*\[Nu]*Sin[up - uu] - 
        16757149500*Sin[3*up - uu] + 15629031320*\[Nu]*Sin[3*up - uu] - 
        13781052160*Sin[5*up - uu] + 20986798160*\[Nu]*Sin[5*up - uu] - 
        2932430820*Sin[7*up - uu] + 12791055720*\[Nu]*Sin[7*up - uu] + 
        870301725*Sin[9*up - uu] + 3552649650*\[Nu]*Sin[9*up - uu] + 
        333248625*Sin[11*up - uu] + 341505450*\[Nu]*Sin[11*up - uu] + 
        2719898594*Sin[2*uu] - 3722582360*\[Nu]*Sin[2*uu] - 
        1436653820*Sin[4*uu] - 4539349840*\[Nu]*Sin[4*uu] - 
        2424482720*Sin[6*uu] - 1881450660*\[Nu]*Sin[6*uu] - 
        848839596*Sin[8*uu] - 329190360*\[Nu]*Sin[8*uu] - 
        99597930*Sin[10*uu] - 18621900*\[Nu]*Sin[10*uu] + 
        592607120*Sin[up + uu] - 29355200*\[Nu]*Sin[up + uu] + 
        1795334624*Sin[2*(up + uu)] - 189662720*\[Nu]*Sin[2*(up + uu)] + 
        2688737636*Sin[3*(up + uu)] - 326379900*\[Nu]*Sin[3*(up + uu)] + 
        1710855800*Sin[4*(up + uu)] - 258819400*\[Nu]*Sin[4*(up + uu)] + 
        389105060*Sin[5*(up + uu)] - 69078700*\[Nu]*Sin[5*(up + uu)] + 
        961975420*Sin[3*up + uu] + 1674857080*\[Nu]*Sin[3*up + uu] + 
        2233871525*Sin[5*up + uu] + 1860704590*\[Nu]*Sin[5*up + uu] + 
        1588761365*Sin[7*up + uu] + 740616630*\[Nu]*Sin[7*up + uu] + 
        353763000*Sin[9*up + uu] + 89436600*\[Nu]*Sin[9*up + uu] + 
        3486255186*Sin[4*up + 2*uu] + 103856560*\[Nu]*Sin[4*up + 2*uu] + 
        2316177956*Sin[6*up + 2*uu] + 7933520*\[Nu]*Sin[6*up + 2*uu] + 
        511909682*Sin[8*up + 2*uu] - 18191520*\[Nu]*Sin[8*up + 2*uu] + 
        524360484*Sin[up + 3*uu] - 1513792980*\[Nu]*Sin[up + 3*uu] + 
        2237895731*Sin[5*up + 3*uu] - 258317610*\[Nu]*Sin[5*up + 3*uu] + 
        546297115*Sin[7*up + 3*uu] - 71208630*\[Nu]*Sin[7*up + 3*uu] + 
        1098326060*Sin[2*up + 4*uu] - 420272680*\[Nu]*Sin[2*up + 4*uu] + 
        491468260*Sin[6*up + 4*uu] - 82445300*\[Nu]*Sin[6*up + 4*uu] - 
        628483815*Sin[up + 5*uu] - 857353210*\[Nu]*Sin[up + 5*uu] + 
        1005757325*Sin[3*up + 5*uu] - 169069050*\[Nu]*Sin[3*up + 5*uu] + 
        288349120*Sin[2*up + 6*uu] - 118051720*\[Nu]*Sin[2*up + 6*uu] + 
        266755860*Sin[4*up + 6*uu] - 45828700*\[Nu]*Sin[4*up + 6*uu] - 
        332596601*Sin[up + 7*uu] - 177284430*\[Nu]*Sin[up + 7*uu] + 
        143243375*Sin[3*up + 7*uu] - 24176570*\[Nu]*Sin[3*up + 7*uu] + 
        35316268*Sin[2*up + 8*uu] - 12100080*\[Nu]*Sin[2*up + 8*uu] - 
        45023460*Sin[up + 9*uu] - 12105300*\[Nu]*Sin[up + 9*uu]))/ar^(15/2), 
   {2, 11} -> -1/4730880*(\[Nu]^2*(80558478000*(up - uu)*Cos[up] + 
        267986703600*(up - uu)*Cos[3*up] + 371260474200*up*Cos[5*up] - 
        371260474200*uu*Cos[5*up] + 235427484600*up*Cos[7*up] - 
        235427484600*uu*Cos[7*up] + 72151695000*up*Cos[9*up] - 
        72151695000*uu*Cos[9*up] + 8819811000*up*Cos[11*up] - 
        8819811000*uu*Cos[11*up] + 988827840*up*Cos[2*up - 13*uu] - 
        988827840*uu*Cos[2*up - 13*uu] + 1185224040*up*Cos[up - 12*uu] - 
        1185224040*uu*Cos[up - 12*uu] + 16968798000*up*Cos[2*up - 11*uu] - 
        16968798000*uu*Cos[2*up - 11*uu] + 18683973000*up*Cos[4*up - 11*uu] - 
        18683973000*uu*Cos[4*up - 11*uu] + 17045028000*up*Cos[up - 10*uu] - 
        17045028000*uu*Cos[up - 10*uu] + 77449680000*up*Cos[3*up - 10*uu] - 
        77449680000*uu*Cos[3*up - 10*uu] + 123344852400*up*Cos[2*up - 9*uu] - 
        123344852400*uu*Cos[2*up - 9*uu] + 210671307000*up*Cos[4*up - 9*uu] - 
        210671307000*uu*Cos[4*up - 9*uu] + 73230696000*up*Cos[6*up - 9*uu] - 
        73230696000*uu*Cos[6*up - 9*uu] + 105054447960*up*Cos[up - 8*uu] - 
        105054447960*uu*Cos[up - 8*uu] + 436151331000*up*Cos[3*up - 8*uu] - 
        436151331000*uu*Cos[3*up - 8*uu] + 415528898400*up*Cos[5*up - 8*uu] - 
        415528898400*uu*Cos[5*up - 8*uu] + 107233489440*up*Cos[7*up - 8*uu] - 
        107233489440*uu*Cos[7*up - 8*uu] + 488887328160*up*Cos[2*up - 7*uu] - 
        488887328160*uu*Cos[2*up - 7*uu] + 995702400000*up*Cos[4*up - 7*uu] - 
        995702400000*uu*Cos[4*up - 7*uu] + 646171827840*up*Cos[6*up - 7*uu] - 
        646171827840*uu*Cos[6*up - 7*uu] + 133899242400*up*Cos[8*up - 7*uu] - 
        133899242400*uu*Cos[8*up - 7*uu] + 346819334400*up*Cos[up - 6*uu] - 
        346819334400*uu*Cos[up - 6*uu] + 1324472688000*up*Cos[3*up - 6*uu] - 
        1324472688000*uu*Cos[3*up - 6*uu] + 1665305611200*up*
         Cos[5*up - 6*uu] - 1665305611200*uu*Cos[5*up - 6*uu] + 
        821324750400*up*Cos[7*up - 6*uu] - 821324750400*uu*Cos[7*up - 6*uu] + 
        143434368000*up*Cos[9*up - 6*uu] - 143434368000*uu*Cos[9*up - 6*uu] + 
        1093960929600*up*Cos[2*up - 5*uu] - 1093960929600*uu*
         Cos[2*up - 5*uu] + 2404876320000*up*Cos[4*up - 5*uu] - 
        2404876320000*uu*Cos[4*up - 5*uu] + 2149361676000*up*
         Cos[6*up - 5*uu] - 2149361676000*uu*Cos[6*up - 5*uu] + 
        859084380000*up*Cos[8*up - 5*uu] - 859084380000*uu*Cos[8*up - 5*uu] + 
        130353300000*up*Cos[10*up - 5*uu] - 130353300000*uu*
         Cos[10*up - 5*uu] + 602554352400*up*Cos[up - 4*uu] - 
        602554352400*uu*Cos[up - 4*uu] + 5926120200*up*Cos[3*(up - 4*uu)] - 
        5926120200*uu*Cos[3*(up - 4*uu)] + 2140536459600*up*
         Cos[3*up - 4*uu] - 2140536459600*uu*Cos[3*up - 4*uu] + 
        3121824182400*up*Cos[5*up - 4*uu] - 3121824182400*uu*
         Cos[5*up - 4*uu] + 2151891403200*up*Cos[7*up - 4*uu] - 
        2151891403200*uu*Cos[7*up - 4*uu] + 723415077000*up*
         Cos[9*up - 4*uu] - 723415077000*uu*Cos[9*up - 4*uu] + 
        97017921000*up*Cos[11*up - 4*uu] - 97017921000*uu*Cos[11*up - 4*uu] + 
        1207093900320*up*Cos[2*up - 3*uu] - 1207093900320*uu*
         Cos[2*up - 3*uu] + 2722602571920*up*Cos[4*up - 3*uu] - 
        2722602571920*uu*Cos[4*up - 3*uu] + 2883762272160*up*
         Cos[6*up - 3*uu] - 2883762272160*uu*Cos[6*up - 3*uu] + 
        1596894453000*up*Cos[8*up - 3*uu] - 1596894453000*uu*
         Cos[8*up - 3*uu] + 457742854800*up*Cos[10*up - 3*uu] - 
        457742854800*uu*Cos[10*up - 3*uu] + 54302288040*up*
         Cos[12*up - 3*uu] - 54302288040*uu*Cos[12*up - 3*uu] + 
        414289149120*up*Cos[up - 2*uu] - 414289149120*uu*Cos[up - 2*uu] + 
        41621580000*up*Cos[5*(up - 2*uu)] - 41621580000*uu*
         Cos[5*(up - 2*uu)] + 1413044629920*up*Cos[3*up - 2*uu] - 
        1413044629920*uu*Cos[3*up - 2*uu] + 2168915585760*up*
         Cos[5*up - 2*uu] - 2168915585760*uu*Cos[5*up - 2*uu] + 
        1718173416960*up*Cos[7*up - 2*uu] - 1718173416960*uu*
         Cos[7*up - 2*uu] + 756476028000*up*Cos[9*up - 2*uu] - 
        756476028000*uu*Cos[9*up - 2*uu] + 178711172640*up*
         Cos[11*up - 2*uu] - 178711172640*uu*Cos[11*up - 2*uu] + 
        17859441600*up*Cos[13*up - 2*uu] - 17859441600*uu*Cos[13*up - 2*uu] + 
        396605008800*up*Cos[2*up - uu] - 396605008800*uu*Cos[2*up - uu] + 
        885396481200*up*Cos[4*up - uu] - 885396481200*uu*Cos[4*up - uu] + 
        899169717600*up*Cos[6*up - uu] - 899169717600*uu*Cos[6*up - uu] + 
        471610755000*up*Cos[8*up - uu] - 471610755000*uu*Cos[8*up - uu] + 
        127593774000*up*Cos[10*up - uu] - 127593774000*uu*Cos[10*up - uu] + 
        14290075800*up*Cos[12*up - uu] - 14290075800*uu*Cos[12*up - uu] + 
        80558478000*up*Cos[uu] - 80558478000*uu*Cos[uu] + 
        226403044560*up*Cos[3*uu] - 226403044560*uu*Cos[3*uu] + 
        176628652200*up*Cos[5*uu] - 176628652200*uu*Cos[5*uu] + 
        62949985560*up*Cos[7*uu] - 62949985560*uu*Cos[7*uu] + 
        11343439800*up*Cos[9*uu] - 11343439800*uu*Cos[9*uu] + 
        852251400*up*Cos[11*uu] - 852251400*uu*Cos[11*uu] + 
        63711648000*up*Cos[2*up + uu] - 63711648000*uu*Cos[2*up + uu] + 
        129670140600*up*Cos[4*up + uu] - 129670140600*uu*Cos[4*up + uu] + 
        106719505200*up*Cos[6*up + uu] - 106719505200*uu*Cos[6*up + uu] + 
        38351035800*up*Cos[8*up + uu] - 38351035800*uu*Cos[8*up + uu] + 
        5214132000*up*Cos[10*up + uu] - 5214132000*uu*Cos[10*up + uu] + 
        57552485760*up*Cos[up + 2*uu] - 57552485760*uu*Cos[up + 2*uu] + 
        32875032960*up*Cos[3*up + 2*uu] - 32875032960*uu*Cos[3*up + 2*uu] + 
        40504131360*up*Cos[5*up + 2*uu] - 40504131360*uu*Cos[5*up + 2*uu] + 
        18515740320*up*Cos[7*up + 2*uu] - 18515740320*uu*Cos[7*up + 2*uu] + 
        2903725440*up*Cos[9*up + 2*uu] - 2903725440*uu*Cos[9*up + 2*uu] + 
        14819333760*up*Cos[2*up + 3*uu] - 14819333760*uu*Cos[2*up + 3*uu] + 
        8863553160*up*Cos[4*up + 3*uu] - 8863553160*uu*Cos[4*up + 3*uu] + 
        7218454320*up*Cos[6*up + 3*uu] - 7218454320*uu*Cos[6*up + 3*uu] + 
        1454662440*up*Cos[8*up + 3*uu] - 1454662440*uu*Cos[8*up + 3*uu] + 
        61002433800*up*Cos[up + 4*uu] - 61002433800*uu*Cos[up + 4*uu] - 
        2159803800*up*Cos[3*up + 4*uu] + 2159803800*uu*Cos[3*up + 4*uu] + 
        1015799400*up*Cos[5*up + 4*uu] - 1015799400*uu*Cos[5*up + 4*uu] + 
        557310600*up*Cos[7*up + 4*uu] - 557310600*uu*Cos[7*up + 4*uu] + 
        3255159600*up*Cos[2*up + 5*uu] - 3255159600*uu*Cos[2*up + 5*uu] - 
        1911987000*up*Cos[4*up + 5*uu] + 1911987000*uu*Cos[4*up + 5*uu] + 
        11088000*up*Cos[6*up + 5*uu] - 11088000*uu*Cos[6*up + 5*uu] + 
        25449732000*up*Cos[up + 6*uu] - 25449732000*uu*Cos[up + 6*uu] - 
        2217045600*up*Cos[3*up + 6*uu] + 2217045600*uu*Cos[3*up + 6*uu] - 
        294940800*up*Cos[5*up + 6*uu] + 294940800*uu*Cos[5*up + 6*uu] + 
        64476720*up*Cos[2*up + 7*uu] - 64476720*uu*Cos[2*up + 7*uu] - 
        405626760*up*Cos[4*up + 7*uu] + 405626760*uu*Cos[4*up + 7*uu] + 
        4865164920*up*Cos[up + 8*uu] - 4865164920*uu*Cos[up + 8*uu] - 
        327456360*up*Cos[3*up + 8*uu] + 327456360*uu*Cos[3*up + 8*uu] - 
        60429600*up*Cos[2*up + 9*uu] + 60429600*uu*Cos[2*up + 9*uu] + 
        365904000*up*Cos[up + 10*uu] - 365904000*uu*Cos[up + 10*uu] - 
        53816023800*Sin[up] + 49721918400*\[Nu]*Sin[up] - 
        153115750480*Sin[3*up] + 190342772400*\[Nu]*Sin[3*up] - 
        93895388785*Sin[5*up] + 251322530250*\[Nu]*Sin[5*up] + 
        12176642995*Sin[7*up] + 148848395850*\[Nu]*Sin[7*up] + 
        24382372575*Sin[9*up] + 40062948750*\[Nu]*Sin[9*up] + 
        5429697075*Sin[11*up] + 3756559950*\[Nu]*Sin[11*up] + 
        2589490232*Sin[2*up - 13*uu] - 14654640*\[Nu]*Sin[2*up - 13*uu] + 
        2623932597*Sin[up - 12*uu] + 167099790*\[Nu]*Sin[up - 12*uu] + 
        35126249070*Sin[2*up - 11*uu] + 4116557940*\[Nu]*Sin[2*up - 11*uu] + 
        46728768625*Sin[4*up - 11*uu] + 2603599350*\[Nu]*Sin[4*up - 11*uu] + 
        29396352480*Sin[up - 10*uu] + 6144851900*\[Nu]*Sin[up - 10*uu] + 
        155346127200*Sin[3*up - 10*uu] + 23628033000*\[Nu]*
         Sin[3*up - 10*uu] + 192218548170*Sin[2*up - 9*uu] + 
        51990061200*\[Nu]*Sin[2*up - 9*uu] + 412927428375*Sin[4*up - 9*uu] + 
        74082487050*\[Nu]*Sin[4*up - 9*uu] + 176259052200*Sin[6*up - 9*uu] + 
        17424653400*\[Nu]*Sin[6*up - 9*uu] + 130793338467*Sin[up - 8*uu] + 
        53147693170*\[Nu]*Sin[up - 8*uu] + 646789420695*Sin[3*up - 8*uu] + 
        200563957770*\[Nu]*Sin[3*up - 8*uu] + 794440120320*Sin[5*up - 8*uu] + 
        160173533520*\[Nu]*Sin[5*up - 8*uu] + 251818398216*Sin[7*up - 8*uu] + 
        28562299920*\[Nu]*Sin[7*up - 8*uu] + 516284076792*Sin[2*up - 7*uu] + 
        263032273020*\[Nu]*Sin[2*up - 7*uu] + 1418367996540*
         Sin[4*up - 7*uu] + 483969724920*\[Nu]*Sin[4*up - 7*uu] + 
        1197614763576*Sin[6*up - 7*uu] + 263276511960*\[Nu]*
         Sin[6*up - 7*uu] + 305132362920*Sin[8*up - 7*uu] + 
        37604563920*\[Nu]*Sin[8*up - 7*uu] + 260118146640*Sin[up - 6*uu] + 
        207068886200*\[Nu]*Sin[up - 6*uu] + 1262084494000*Sin[3*up - 6*uu] + 
        737222447500*\[Nu]*Sin[3*up - 6*uu] + 2262985721920*
         Sin[5*up - 6*uu] + 836773298900*\[Nu]*Sin[5*up - 6*uu] + 
        1462135738140*Sin[7*up - 6*uu] + 343260349740*\[Nu]*
         Sin[7*up - 6*uu] + 314995411500*Sin[9*up - 6*uu] + 
        40361498100*\[Nu]*Sin[9*up - 6*uu] + 577446773420*Sin[2*up - 5*uu] + 
        667620399600*\[Nu]*Sin[2*up - 5*uu] + 2075218023340*
         Sin[4*up - 5*uu] + 1365420810600*\[Nu]*Sin[4*up - 5*uu] + 
        2741335767940*Sin[6*up - 5*uu] + 1096056453800*\[Nu]*
         Sin[6*up - 5*uu] + 1450219300200*Sin[8*up - 5*uu] + 
        358373466000*\[Nu]*Sin[8*up - 5*uu] + 273341778600*
         Sin[10*up - 5*uu] + 34934575500*\[Nu]*Sin[10*up - 5*uu] + 
        118648253020*Sin[up - 4*uu] + 393808903400*\[Nu]*Sin[up - 4*uu] + 
        15095036385*Sin[3*(up - 4*uu)] + 410033910*\[Nu]*Sin[3*(up - 4*uu)] + 
        800626043140*Sin[3*up - 4*uu] + 1320543060760*\[Nu]*
         Sin[3*up - 4*uu] + 2361235191700*Sin[5*up - 4*uu] + 
        1789526862200*\[Nu]*Sin[5*up - 4*uu] + 2507877241980*
         Sin[7*up - 4*uu] + 1095476151000*\[Nu]*Sin[7*up - 4*uu] + 
        1136560330125*Sin[9*up - 4*uu] + 293195227050*\[Nu]*
         Sin[9*up - 4*uu] + 191743838825*Sin[11*up - 4*uu] + 
        23346544650*\[Nu]*Sin[11*up - 4*uu] - 105281943844*Sin[2*up - 3*uu] + 
        796893118560*\[Nu]*Sin[2*up - 3*uu] + 598107583612*Sin[4*up - 3*uu] + 
        1694685993000*\[Nu]*Sin[4*up - 3*uu] + 1771072919572*
         Sin[6*up - 3*uu] + 1657349214840*\[Nu]*Sin[6*up - 3*uu] + 
        1623824611365*Sin[8*up - 3*uu] + 799879830090*\[Nu]*
         Sin[8*up - 3*uu] + 649465478310*Sin[10*up - 3*uu] + 
        175184046840*\[Nu]*Sin[10*up - 3*uu] + 99169853937*
         Sin[12*up - 3*uu] + 10821941130*\[Nu]*Sin[12*up - 3*uu] - 
        209136337564*Sin[up - 2*uu] + 292273730980*\[Nu]*Sin[up - 2*uu] + 
        102252866100*Sin[5*(up - 2*uu)] + 8141364000*\[Nu]*
         Sin[5*(up - 2*uu)] - 466011350728*Sin[3*up - 2*uu] + 
        949726376060*\[Nu]*Sin[3*up - 2*uu] + 57519968792*Sin[5*up - 2*uu] + 
        1372279525540*\[Nu]*Sin[5*up - 2*uu] + 708734336772*
         Sin[7*up - 2*uu] + 991562575740*\[Nu]*Sin[7*up - 2*uu] + 
        608597852280*Sin[9*up - 2*uu] + 369898299540*\[Nu]*Sin[9*up - 2*uu] + 
        215788384812*Sin[11*up - 2*uu] + 62731177080*\[Nu]*
         Sin[11*up - 2*uu] + 29145310600*Sin[13*up - 2*uu] + 
        2569847280*\[Nu]*Sin[13*up - 2*uu] - 331458314880*Sin[2*up - uu] + 
        293442663360*\[Nu]*Sin[2*up - uu] - 472048806900*Sin[4*up - uu] + 
        623456664600*\[Nu]*Sin[4*up - uu] - 179823912620*Sin[6*up - uu] + 
        598250105200*\[Nu]*Sin[6*up - uu] + 55540368675*Sin[8*up - uu] + 
        285239317550*\[Nu]*Sin[8*up - uu] + 54242659350*Sin[10*up - uu] + 
        64297234100*\[Nu]*Sin[10*up - uu] + 10489272255*Sin[12*up - uu] + 
        4896481590*\[Nu]*Sin[12*up - uu] + 63315199640*Sin[uu] - 
        50367732800*\[Nu]*Sin[uu] + 14173132248*Sin[3*uu] - 
        157054386720*\[Nu]*Sin[3*uu] - 104269660165*Sin[5*uu] - 
        113843793250*\[Nu]*Sin[5*uu] - 72314038467*Sin[7*uu] - 
        35698409670*\[Nu]*Sin[7*uu] - 19072640895*Sin[9*uu] - 
        5005283250*\[Nu]*Sin[9*uu] - 1893884025*Sin[11*uu] - 
        210267750*\[Nu]*Sin[11*uu] + 19224121840*Sin[2*up + uu] + 
        30821313600*\[Nu]*Sin[2*up + uu] + 69963729935*Sin[4*up + uu] + 
        69222841050*\[Nu]*Sin[4*up + uu] + 93582629030*Sin[6*up + uu] + 
        51385574900*\[Nu]*Sin[6*up + uu] + 47927810975*Sin[8*up + uu] + 
        15307156810*\[Nu]*Sin[8*up + uu] + 8586517500*Sin[10*up + uu] + 
        1382134600*\[Nu]*Sin[10*up + uu] + 38816752348*Sin[up + 2*uu] - 
        36674299420*\[Nu]*Sin[up + 2*uu] + 101353994632*Sin[3*up + 2*uu] + 
        2911990180*\[Nu]*Sin[3*up + 2*uu] + 125601747612*Sin[5*up + 2*uu] + 
        3250565780*\[Nu]*Sin[5*up + 2*uu] + 63112781556*Sin[7*up + 2*uu] - 
        417117360*\[Nu]*Sin[7*up + 2*uu] + 11450207152*Sin[9*up + 2*uu] - 
        542535840*\[Nu]*Sin[9*up + 2*uu] + 57459650468*Sin[2*up + 3*uu] - 
        17671329720*\[Nu]*Sin[2*up + 3*uu] + 109893979657*Sin[4*up + 3*uu] - 
        11504489370*\[Nu]*Sin[4*up + 3*uu] + 62958595986*Sin[6*up + 3*uu] - 
        7259807280*\[Nu]*Sin[6*up + 3*uu] + 12312749977*Sin[8*up + 3*uu] - 
        1614411810*\[Nu]*Sin[8*up + 3*uu] - 12835415725*Sin[up + 4*uu] - 
        46972932050*\[Nu]*Sin[up + 4*uu] + 70526554175*Sin[3*up + 4*uu] - 
        11274625450*\[Nu]*Sin[3*up + 4*uu] + 52795593785*Sin[5*up + 4*uu] - 
        8165189450*\[Nu]*Sin[5*up + 4*uu] + 11510899125*Sin[7*up + 4*uu] - 
        1944814410*\[Nu]*Sin[7*up + 4*uu] + 23135821830*Sin[2*up + 5*uu] - 
        10482294900*\[Nu]*Sin[2*up + 5*uu] + 37814062935*Sin[4*up + 5*uu] - 
        6148647450*\[Nu]*Sin[4*up + 5*uu] + 9719281660*Sin[6*up + 5*uu] - 
        1779882500*\[Nu]*Sin[6*up + 5*uu] - 24424570060*Sin[up + 6*uu] - 
        18199352600*\[Nu]*Sin[up + 6*uu] + 21237881720*Sin[3*up + 6*uu] - 
        3620193940*\[Nu]*Sin[3*up + 6*uu] + 7436427460*Sin[5*up + 6*uu] - 
        1354129700*\[Nu]*Sin[5*up + 6*uu] + 5380636382*Sin[2*up + 7*uu] - 
        2303007960*\[Nu]*Sin[2*up + 7*uu] + 4981558505*Sin[4*up + 7*uu] - 
        859037190*\[Nu]*Sin[4*up + 7*uu] - 8059466063*Sin[up + 8*uu] - 
        2982123430*\[Nu]*Sin[up + 8*uu] + 2619834965*Sin[3*up + 8*uu] - 
        444769710*\[Nu]*Sin[3*up + 8*uu] + 610541240*Sin[2*up + 9*uu] - 
        209253660*\[Nu]*Sin[2*up + 9*uu] - 877623780*Sin[up + 10*uu] - 
        165007700*\[Nu]*Sin[up + 10*uu]))/ar^(15/2), 
   {2, 12} -> -1/9461760*(\[Nu]^2*(80558478000*up - 80558478000*uu + 
        460316656800*(up - uu)*Cos[2*up] + 1015066621800*(up - uu)*
         Cos[4*up] + 1005889222800*up*Cos[6*up] - 1005889222800*uu*
         Cos[6*up] + 509961790800*up*Cos[8*up] - 509961790800*uu*Cos[8*up] + 
        132807906000*up*Cos[10*up] - 132807906000*uu*Cos[10*up] + 
        14290075800*up*Cos[12*up] - 14290075800*uu*Cos[12*up] + 
        1606845240*up*Cos[up - 13*uu] - 1606845240*uu*Cos[up - 13*uu] + 
        8034226200*up*Cos[3*up - 13*uu] - 8034226200*uu*Cos[3*up - 13*uu] + 
        25230605400*up*Cos[up - 11*uu] - 25230605400*uu*Cos[up - 11*uu] + 
        115008201000*up*Cos[3*up - 11*uu] - 115008201000*uu*
         Cos[3*up - 11*uu] + 59657598000*up*Cos[5*up - 11*uu] - 
        59657598000*uu*Cos[5*up - 11*uu] + 325197180000*up*
         Cos[4*up - 10*uu] - 325197180000*uu*Cos[4*up - 10*uu] + 
        108856440000*up*Cos[6*up - 10*uu] - 108856440000*uu*
         Cos[6*up - 10*uu] + 173663998200*up*Cos[up - 9*uu] - 
        173663998200*uu*Cos[up - 9*uu] + 725047785000*up*Cos[3*up - 9*uu] - 
        725047785000*uu*Cos[3*up - 9*uu] + 671271678000*up*Cos[5*up - 9*uu] - 
        671271678000*uu*Cos[5*up - 9*uu] + 166707525600*up*Cos[7*up - 9*uu] - 
        166707525600*uu*Cos[7*up - 9*uu] + 873342605520*up*Cos[2*up - 8*uu] - 
        873342605520*uu*Cos[2*up - 8*uu] + 1756140031800*up*
         Cos[4*up - 8*uu] - 1756140031800*uu*Cos[4*up - 8*uu] + 
        1104160559040*up*Cos[6*up - 8*uu] - 1104160559040*uu*
         Cos[6*up - 8*uu] + 220285850400*up*Cos[8*up - 8*uu] - 
        220285850400*uu*Cos[8*up - 8*uu] + 666769977720*up*Cos[up - 7*uu] - 
        666769977720*uu*Cos[up - 7*uu] + 1311710400*up*Cos[2*(up - 7*uu)] - 
        1311710400*uu*Cos[2*(up - 7*uu)] + 2563666320600*up*
         Cos[3*up - 7*uu] - 2563666320600*uu*Cos[3*up - 7*uu] + 
        3157689759840*up*Cos[5*up - 7*uu] - 3157689759840*uu*
         Cos[5*up - 7*uu] + 1508685060960*up*Cos[7*up - 7*uu] - 
        1508685060960*uu*Cos[7*up - 7*uu] + 254083737600*up*
         Cos[9*up - 7*uu] - 254083737600*uu*Cos[9*up - 7*uu] + 
        24290426160*up*Cos[2*(up - 6*uu)] - 24290426160*uu*
         Cos[2*(up - 6*uu)] + 2346139303200*up*Cos[2*up - 6*uu] - 
        2346139303200*uu*Cos[2*up - 6*uu] + 5126092171200*up*
         Cos[4*up - 6*uu] - 5126092171200*uu*Cos[4*up - 6*uu] + 
        4482079509600*up*Cos[6*up - 6*uu] - 4482079509600*uu*
         Cos[6*up - 6*uu] + 1739956680000*up*Cos[8*up - 6*uu] - 
        1739956680000*uu*Cos[8*up - 6*uu] + 255492468000*up*
         Cos[10*up - 6*uu] - 255492468000*uu*Cos[10*up - 6*uu] + 
        1468117450800*up*Cos[up - 5*uu] - 1468117450800*uu*Cos[up - 5*uu] + 
        194276728800*up*Cos[2*(up - 5*uu)] - 194276728800*uu*
         Cos[2*(up - 5*uu)] + 5240288314800*up*Cos[3*up - 5*uu] - 
        5240288314800*uu*Cos[3*up - 5*uu] + 7573361796000*up*
         Cos[5*up - 5*uu] - 7573361796000*uu*Cos[5*up - 5*uu] + 
        5130587800800*up*Cos[7*up - 5*uu] - 5130587800800*uu*
         Cos[7*up - 5*uu] + 1686703095000*up*Cos[9*up - 5*uu] - 
        1686703095000*uu*Cos[9*up - 5*uu] + 220495275000*up*
         Cos[11*up - 5*uu] - 220495275000*uu*Cos[11*up - 5*uu] + 
        3545837618400*up*Cos[2*up - 4*uu] - 3545837618400*uu*
         Cos[2*up - 4*uu] + 8003098026000*up*Cos[4*up - 4*uu] - 
        8003098026000*uu*Cos[4*up - 4*uu] + 8478186393600*up*
         Cos[6*up - 4*uu] - 8478186393600*uu*Cos[6*up - 4*uu] + 
        4684226085000*up*Cos[8*up - 4*uu] - 4684226085000*uu*
         Cos[8*up - 4*uu] + 1335747798000*up*Cos[10*up - 4*uu] - 
        1335747798000*uu*Cos[10*up - 4*uu] + 157190833800*up*
         Cos[12*up - 4*uu] - 157190833800*uu*Cos[12*up - 4*uu] + 
        1612065858480*up*Cos[up - 3*uu] - 1612065858480*uu*Cos[up - 3*uu] + 
        25983757800*up*Cos[4*(up - 3*uu)] - 25983757800*uu*
         Cos[4*(up - 3*uu)] + 5433549604560*up*Cos[3*up - 3*uu] - 
        5433549604560*uu*Cos[3*up - 3*uu] + 8508783286080*up*
         Cos[5*up - 3*uu] - 8508783286080*uu*Cos[5*up - 3*uu] + 
        6998502107520*up*Cos[7*up - 3*uu] - 6998502107520*uu*
         Cos[7*up - 3*uu] + 3227732184600*up*Cos[9*up - 3*uu] - 
        3227732184600*uu*Cos[9*up - 3*uu] + 803015052840*up*
         Cos[11*up - 3*uu] - 803015052840*uu*Cos[11*up - 3*uu] + 
        84832347600*up*Cos[13*up - 3*uu] - 84832347600*uu*Cos[13*up - 3*uu] + 
        2290579220160*up*Cos[2*up - 2*uu] - 2290579220160*uu*
         Cos[2*up - 2*uu] + 5187453828480*up*Cos[4*up - 2*uu] - 
        5187453828480*uu*Cos[4*up - 2*uu] + 5911630845120*up*
         Cos[6*up - 2*uu] - 5911630845120*uu*Cos[6*up - 2*uu] + 
        3803196751200*up*Cos[8*up - 2*uu] - 3803196751200*uu*
         Cos[8*up - 2*uu] + 1434097304640*up*Cos[10*up - 2*uu] - 
        1434097304640*uu*Cos[10*up - 2*uu] + 299645105760*up*
         Cos[12*up - 2*uu] - 299645105760*uu*Cos[12*up - 2*uu] + 
        27041414400*up*Cos[14*up - 2*uu] - 27041414400*uu*Cos[14*up - 2*uu] + 
        537812074800*up*Cos[up - uu] - 537812074800*uu*Cos[up - uu] + 
        1817708230800*up*Cos[3*up - uu] - 1817708230800*uu*Cos[3*up - uu] + 
        2772205543800*up*Cos[5*up - uu] - 2772205543800*uu*Cos[5*up - uu] + 
        2175309120600*up*Cos[7*up - uu] - 2175309120600*uu*Cos[7*up - uu] + 
        949985883000*up*Cos[9*up - uu] - 949985883000*uu*Cos[9*up - uu] + 
        223388965800*up*Cos[11*up - uu] - 223388965800*uu*Cos[11*up - uu] + 
        22324302000*up*Cos[13*up - uu] - 22324302000*uu*Cos[13*up - uu] + 
        471841634880*up*Cos[2*uu] - 471841634880*uu*Cos[2*uu] + 
        663556786200*up*Cos[4*uu] - 663556786200*uu*Cos[4*uu] + 
        372269066400*up*Cos[6*uu] - 372269066400*uu*Cos[6*uu] + 
        109919612880*up*Cos[8*uu] - 109919612880*uu*Cos[8*uu] + 
        17410932000*up*Cos[10*uu] - 17410932000*uu*Cos[10*uu] + 
        1185224040*up*Cos[12*uu] - 1185224040*uu*Cos[12*uu] + 
        144270126000*up*Cos[up + uu] - 144270126000*uu*Cos[up + uu] + 
        90427518720*up*Cos[2*(up + uu)] - 90427518720*uu*Cos[2*(up + uu)] + 
        23682886920*up*Cos[3*(up + uu)] - 23682886920*uu*Cos[3*(up + uu)] - 
        1144004400*up*Cos[4*(up + uu)] + 1144004400*uu*Cos[4*(up + uu)] - 
        1900899000*up*Cos[5*(up + uu)] + 1900899000*uu*Cos[5*(up + uu)] - 
        294940800*up*Cos[6*(up + uu)] + 294940800*uu*Cos[6*(up + uu)] + 
        300356733600*up*Cos[3*up + uu] - 300356733600*uu*Cos[3*up + uu] + 
        411344425800*up*Cos[5*up + uu] - 411344425800*uu*Cos[5*up + uu] + 
        5185081440*up*Cos[2*(5*up + uu)] - 5185081440*uu*Cos[2*(5*up + uu)] + 
        253862947800*up*Cos[7*up + uu] - 253862947800*uu*Cos[7*up + uu] + 
        75049543800*up*Cos[9*up + uu] - 75049543800*uu*Cos[9*up + uu] + 
        8819811000*up*Cos[11*up + uu] - 8819811000*uu*Cos[11*up + uu] + 
        132123388320*up*Cos[4*up + 2*uu] - 132123388320*uu*Cos[4*up + 2*uu] + 
        111382397280*up*Cos[6*up + 2*uu] - 111382397280*uu*Cos[6*up + 2*uu] + 
        39382025760*up*Cos[8*up + 2*uu] - 39382025760*uu*Cos[8*up + 2*uu] + 
        205564063320*up*Cos[up + 3*uu] - 205564063320*uu*Cos[up + 3*uu] + 
        35448585480*up*Cos[5*up + 3*uu] - 35448585480*uu*Cos[5*up + 3*uu] + 
        17890016760*up*Cos[7*up + 3*uu] - 17890016760*uu*Cos[7*up + 3*uu] + 
        2815575840*up*Cos[9*up + 3*uu] - 2815575840*uu*Cos[9*up + 3*uu] + 
        29470518000*up*Cos[2*up + 4*uu] - 29470518000*uu*Cos[2*up + 4*uu] + 
        5198886000*up*Cos[6*up + 4*uu] - 5198886000*uu*Cos[6*up + 4*uu] + 
        1288009800*up*Cos[8*up + 4*uu] - 1288009800*uu*Cos[8*up + 4*uu] + 
        144892855800*up*Cos[up + 5*uu] - 144892855800*uu*Cos[up + 5*uu] - 
        90367200*up*Cos[2*(up + 5*uu)] + 90367200*uu*Cos[2*(up + 5*uu)] - 
        10276774200*up*Cos[3*up + 5*uu] + 10276774200*uu*Cos[3*up + 5*uu] + 
        310879800*up*Cos[7*up + 5*uu] - 310879800*uu*Cos[7*up + 5*uu] + 
        5778511200*up*Cos[2*up + 6*uu] - 5778511200*uu*Cos[2*up + 6*uu] - 
        4929170400*up*Cos[4*up + 6*uu] + 4929170400*uu*Cos[4*up + 6*uu] + 
        47472689880*up*Cos[up + 7*uu] - 47472689880*uu*Cos[up + 7*uu] - 
        4291250040*up*Cos[3*up + 7*uu] + 4291250040*uu*Cos[3*up + 7*uu] - 
        619763760*up*Cos[5*up + 7*uu] + 619763760*uu*Cos[5*up + 7*uu] + 
        47068560*up*Cos[2*up + 8*uu] - 47068560*uu*Cos[2*up + 8*uu] - 
        692805960*up*Cos[4*up + 8*uu] + 692805960*uu*Cos[4*up + 8*uu] + 
        7784746200*up*Cos[up + 9*uu] - 7784746200*uu*Cos[up + 9*uu] - 
        514067400*up*Cos[3*up + 9*uu] + 514067400*uu*Cos[3*up + 9*uu] + 
        524462400*up*Cos[up + 11*uu] - 524462400*uu*Cos[up + 11*uu] - 
        280191758000*Sin[2*up] + 324263976960*\[Nu]*Sin[2*up] - 
        327107327965*Sin[4*up] + 692679505650*\[Nu]*Sin[4*up] + 
        4179416010*Sin[6*up] + 649635680100*\[Nu]*Sin[6*up] + 
        162814537490*Sin[8*up] + 300546474360*\[Nu]*Sin[8*up] + 
        83133799650*Sin[10*up] + 65679368700*\[Nu]*Sin[10*up] + 
        13347287415*Sin[12*up] + 4896481590*\[Nu]*Sin[12*up] + 
        4157891647*Sin[up - 13*uu] + 43873830*\[Nu]*Sin[up - 13*uu] + 
        23467533635*Sin[3*up - 13*uu] - 357447090*\[Nu]*Sin[3*up - 13*uu] + 
        52321227915*Sin[up - 11*uu] + 6923287250*\[Nu]*Sin[up - 11*uu] + 
        270691482325*Sin[3*up - 11*uu] + 25248337950*\[Nu]*
         Sin[3*up - 11*uu] + 169211407750*Sin[5*up - 11*uu] + 
        5835660600*\[Nu]*Sin[5*up - 11*uu] + 751219056500*Sin[4*up - 10*uu] + 
        89126301000*\[Nu]*Sin[4*up - 10*uu] + 303818083800*
         Sin[6*up - 10*uu] + 16122645000*\[Nu]*Sin[6*up - 10*uu] + 
        274117084395*Sin[up - 9*uu] + 76975932990*\[Nu]*Sin[up - 9*uu] + 
        1315513320825*Sin[3*up - 9*uu] + 288629795850*\[Nu]*
         Sin[3*up - 9*uu] + 1521568806450*Sin[5*up - 9*uu] + 
        211614064200*\[Nu]*Sin[5*up - 9*uu] + 456486833880*Sin[7*up - 9*uu] + 
        30754231200*\[Nu]*Sin[7*up - 9*uu] + 1206081841954*Sin[2*up - 8*uu] + 
        425436949740*\[Nu]*Sin[2*up - 8*uu] + 3092013522675*
         Sin[4*up - 8*uu] + 757918752690*\[Nu]*Sin[4*up - 8*uu] + 
        2446437049056*Sin[6*up - 8*uu] + 380062211760*\[Nu]*
         Sin[6*up - 8*uu] + 589579479720*Sin[8*up - 8*uu] + 
        45583488720*\[Nu]*Sin[8*up - 8*uu] + 721257979739*Sin[up - 7*uu] + 
        368752211190*\[Nu]*Sin[up - 7*uu] + 3922846200*Sin[2*(up - 7*uu)] - 
        178978800*\[Nu]*Sin[2*(up - 7*uu)] + 3286306635975*Sin[3*up - 7*uu] + 
        1316573218290*\[Nu]*Sin[3*up - 7*uu] + 5382684661816*
         Sin[5*up - 7*uu] + 1434387665480*\[Nu]*Sin[5*up - 7*uu] + 
        3248247762144*Sin[7*up - 7*uu] + 545267341080*\[Nu]*
         Sin[7*up - 7*uu] + 661609844280*Sin[9*up - 7*uu] + 
        54742592520*\[Nu]*Sin[9*up - 7*uu] + 58797104318*Sin[2*(up - 6*uu)] + 
        3584766900*\[Nu]*Sin[2*(up - 6*uu)] + 2022987323060*
         Sin[2*up - 6*uu] + 1347899536500*\[Nu]*Sin[2*up - 6*uu] + 
        6174009387040*Sin[4*up - 6*uu] + 2718650890560*\[Nu]*
         Sin[4*up - 6*uu] + 7332598268380*Sin[6*up - 6*uu] + 
        2094055964000*\[Nu]*Sin[6*up - 6*uu] + 3611735958600*
         Sin[8*up - 6*uu] + 638723685600*\[Nu]*Sin[8*up - 6*uu] + 
        643466901000*Sin[10*up - 6*uu] + 53663633100*\[Nu]*
         Sin[10*up - 6*uu] + 811678924760*Sin[up - 5*uu] + 
        912750081100*\[Nu]*Sin[up - 5*uu] + 367462492320*Sin[2*(up - 5*uu)] + 
        68082893340*\[Nu]*Sin[2*(up - 5*uu)] + 3801439425960*
         Sin[3*up - 5*uu] + 3070092033360*\[Nu]*Sin[3*up - 5*uu] + 
        8476916266280*Sin[5*up - 5*uu] + 4087664904400*\[Nu]*
         Sin[5*up - 5*uu] + 7943672487960*Sin[7*up - 5*uu] + 
        2416427919840*\[Nu]*Sin[7*up - 5*uu] + 3339870117375*
         Sin[9*up - 5*uu] + 609500504250*\[Nu]*Sin[9*up - 5*uu] + 
        532969914675*Sin[11*up - 5*uu] + 42045110250*\[Nu]*
         Sin[11*up - 5*uu] + 1039552344600*Sin[2*up - 4*uu] + 
        2235671024400*\[Nu]*Sin[2*up - 4*uu] + 4820156538120*
         Sin[4*up - 4*uu] + 4741662802800*\[Nu]*Sin[4*up - 4*uu] + 
        8575481956360*Sin[6*up - 4*uu] + 4601985729440*\[Nu]*
         Sin[6*up - 4*uu] + 6719890584825*Sin[8*up - 4*uu] + 
        2183033900850*\[Nu]*Sin[8*up - 4*uu] + 2485057106950*
         Sin[10*up - 4*uu] + 459934031700*\[Nu]*Sin[10*up - 4*uu] + 
        360717645365*Sin[12*up - 4*uu] + 24736762050*\[Nu]*
         Sin[12*up - 4*uu] - 107579978352*Sin[up - 3*uu] + 
        1080012823560*\[Nu]*Sin[up - 3*uu] + 74762578165*Sin[4*(up - 3*uu)] + 
        873439710*\[Nu]*Sin[4*(up - 3*uu)] + 496864179504*Sin[3*up - 3*uu] + 
        3460466569560*\[Nu]*Sin[3*up - 3*uu] + 3896815759584*
         Sin[5*up - 3*uu] + 5080453246440*\[Nu]*Sin[5*up - 3*uu] + 
        6069168580464*Sin[7*up - 3*uu] + 3786228559080*\[Nu]*
         Sin[7*up - 3*uu] + 4143704372115*Sin[9*up - 3*uu] + 
        1462735619730*\[Nu]*Sin[9*up - 3*uu] + 1370497542557*
         Sin[11*up - 3*uu] + 253942650390*\[Nu]*Sin[11*up - 3*uu] + 
        181813154950*Sin[13*up - 3*uu] + 9336507180*\[Nu]*Sin[13*up - 3*uu] - 
        915603293220*Sin[2*up - 2*uu] + 1566476382240*\[Nu]*
         Sin[2*up - 2*uu] - 569308688256*Sin[4*up - 2*uu] + 
        3364644022080*\[Nu]*Sin[4*up - 2*uu] + 1593761072024*
         Sin[6*up - 2*uu] + 3574666709680*\[Nu]*Sin[6*up - 2*uu] + 
        2533123280380*Sin[8*up - 2*uu] + 2048362070480*\[Nu]*
         Sin[8*up - 2*uu] + 1538422258692*Sin[10*up - 2*uu] + 
        624179518820*\[Nu]*Sin[10*up - 2*uu] + 448454802628*
         Sin[12*up - 2*uu] + 83346823560*\[Nu]*Sin[12*up - 2*uu] + 
        52670102800*Sin[14*up - 2*uu] + 1316995680*\[Nu]*Sin[14*up - 2*uu] - 
        434484829240*Sin[up - uu] + 393276083200*\[Nu]*Sin[up - uu] - 
        1125019655760*Sin[3*up - uu] + 1295095282800*\[Nu]*Sin[3*up - uu] - 
        792171739645*Sin[5*up - uu] + 1878136211050*\[Nu]*Sin[5*up - uu] + 
        114739523415*Sin[7*up - uu] + 1373640122250*\[Nu]*Sin[7*up - uu] + 
        363410437995*Sin[9*up - uu] + 529361848510*\[Nu]*Sin[9*up - uu] + 
        158948414625*Sin[11*up - uu] + 97754792850*\[Nu]*Sin[11*up - uu] + 
        23462281850*Sin[13*up - uu] + 5657351700*\[Nu]*Sin[13*up - uu] + 
        192067352312*Sin[2*uu] - 328948030400*\[Nu]*Sin[2*uu] - 
        225438529745*Sin[4*uu] - 440781835450*\[Nu]*Sin[4*uu] - 
        351076260700*Sin[6*uu] - 225268238800*\[Nu]*Sin[6*uu] - 
        164150630930*Sin[8*uu] - 56129816600*\[Nu]*Sin[8*uu] - 
        35457616260*Sin[10*uu] - 6309859600*\[Nu]*Sin[10*uu] - 
        3079787997*Sin[12*uu] - 167099790*\[Nu]*Sin[12*uu] + 
        64471191400*Sin[up + uu] - 3773271040*\[Nu]*Sin[up + uu] + 
        185107144596*Sin[2*(up + uu)] - 19246427640*\[Nu]*Sin[2*(up + uu)] + 
        303199306839*Sin[3*(up + uu)] - 35595048390*\[Nu]*Sin[3*(up + uu)] + 
        250659610080*Sin[4*(up + uu)] - 36156376740*\[Nu]*Sin[4*(up + uu)] + 
        101428738345*Sin[5*(up + uu)] - 17185057450*\[Nu]*Sin[5*(up + uu)] + 
        16314191740*Sin[6*(up + uu)] - 3096553460*\[Nu]*Sin[6*(up + uu)] + 
        138397474050*Sin[3*up + uu] + 162532276500*\[Nu]*Sin[3*up + uu] + 
        317245035965*Sin[5*up + uu] + 207600375950*\[Nu]*Sin[5*up + uu] + 
        21825771052*Sin[2*(5*up + uu)] - 1298596640*\[Nu]*
         Sin[2*(5*up + uu)] + 288969771255*Sin[7*up + uu] + 
        112358784450*\[Nu]*Sin[7*up + uu] + 115366634555*Sin[9*up + uu] + 
        25776784550*\[Nu]*Sin[9*up + uu] + 17314750255*Sin[11*up + uu] + 
        1658303790*\[Nu]*Sin[11*up + uu] + 401379783684*Sin[4*up + 2*uu] + 
        16852971960*\[Nu]*Sin[4*up + 2*uu] + 354382454448*Sin[6*up + 2*uu] + 
        6305841740*\[Nu]*Sin[6*up + 2*uu] + 142303793188*Sin[8*up + 2*uu] - 
        2540133200*\[Nu]*Sin[8*up + 2*uu] + 40491570141*Sin[up + 3*uu] - 
        153896342490*\[Nu]*Sin[up + 3*uu] + 329239180193*Sin[5*up + 3*uu] - 
        33791153550*\[Nu]*Sin[5*up + 3*uu] + 144570769695*Sin[7*up + 3*uu] - 
        16717731690*\[Nu]*Sin[7*up + 3*uu] + 23566166512*Sin[9*up + 3*uu] - 
        3128372280*\[Nu]*Sin[9*up + 3*uu] + 122874075170*Sin[2*up + 4*uu] - 
        52902349500*\[Nu]*Sin[2*up + 4*uu] + 128107770230*Sin[6*up + 4*uu] - 
        20136383300*\[Nu]*Sin[6*up + 4*uu] + 22637472165*Sin[8*up + 4*uu] - 
        3838277850*\[Nu]*Sin[8*up + 4*uu] - 92383250135*Sin[up + 5*uu] - 
        106927696150*\[Nu]*Sin[up + 5*uu] + 923726280*Sin[2*(up + 5*uu)] - 
        316219860*\[Nu]*Sin[2*(up + 5*uu)] + 148584542535*Sin[3*up + 5*uu] - 
        25647056490*\[Nu]*Sin[3*up + 5*uu] + 19956606835*Sin[7*up + 5*uu] - 
        3720023010*\[Nu]*Sin[7*up + 5*uu] + 40399836620*Sin[2*up + 6*uu] - 
        20662082100*\[Nu]*Sin[2*up + 6*uu] + 70201334060*Sin[4*up + 6*uu] - 
        11658576600*\[Nu]*Sin[4*up + 6*uu] - 63629808935*Sin[up + 7*uu] - 
        31477695810*\[Nu]*Sin[up + 7*uu] + 38180947915*Sin[3*up + 7*uu] - 
        6523550550*\[Nu]*Sin[3*up + 7*uu] + 12220515230*Sin[5*up + 7*uu] - 
        2244851840*\[Nu]*Sin[5*up + 7*uu] + 8688920022*Sin[2*up + 8*uu] - 
        3822013140*\[Nu]*Sin[2*up + 8*uu] + 8046115385*Sin[4*up + 8*uu] - 
        1391501430*\[Nu]*Sin[4*up + 8*uu] - 15809914535*Sin[up + 9*uu] - 
        4204815450*\[Nu]*Sin[up + 9*uu] + 4160063285*Sin[3*up + 9*uu] - 
        713907150*\[Nu]*Sin[3*up + 9*uu] - 1457996320*Sin[up + 11*uu] - 
        185161460*\[Nu]*Sin[up + 11*uu]))/ar^(15/2)|>|>


==> anc/I3_bilinear_coefficients.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*High-Post-Newtonian-Order Dynamics Induced by Tail-of-Tail Interactions: The Non-Geodesic Terms*)


(* ::Text:: *)
(*Geraint Pratten*)


(* ::Section:: *)
(*Notation*)


(* ::Text:: *)
(*ar = semi-major axis.*)
(*et = time-eccentricity.*)
(*\[Nu] = symmetric mass ratio. *)
(*u = mean anomaly.*)


(* ::Section:: *)
(*Mass Octupole Multipole Moment Bilinears*)


<|"Name" -> "I3", "DerivativeOrders" -> <|"p" -> 4, "q" -> 5|>, 
 "ExpansionOrders" -> <|"PNOrder" -> 2, "eOrder" -> 12|>, 
 "Variables" -> <|"PN" -> "\[Epsilon]PN", "eccentricity" -> "et", 
   "massDifference" -> "\[Delta]", "symmetricMassRatio" -> "\[Nu]"|>, 
 "Coefficients" -> 
  <|{0, 0} -> (3*\[Nu]^2*(-1 + 4*\[Nu])*(32805*Sin[3*up - 3*uu] + 
       Sin[up - uu]))/(20*ar^(15/2)), 
   {0, 1} -> (3*\[Nu]^2*(-1 + 4*\[Nu])*(Sin[up] + 212625*Sin[3*up - 4*uu] + 
       59535*Sin[2*up - 3*uu] + 316305*Sin[4*up - 3*uu] - 17*Sin[up - 2*uu] + 
       40095*Sin[3*up - 2*uu] - 33*Sin[2*up - uu] - Sin[uu]))/(40*ar^(15/2)), 
   {0, 2} -> (3*\[Nu]^2*(-1 + 4*\[Nu])*(-33*Sin[2*up] + 
       801900*Sin[3*up - 5*uu] + 385875*Sin[2*up - 4*uu] + 
       2050125*Sin[4*up - 4*uu] + 73621*Sin[up - 3*uu] + 
       932310*Sin[3*up - 3*uu] + 1652805*Sin[5*up - 3*uu] + 
       73326*Sin[2*up - 2*uu] + 386595*Sin[4*up - 2*uu] - 82*Sin[up - uu] + 
       42225*Sin[3*up - uu] + 17*Sin[2*uu] + 11*Sin[up + uu]))/
     (80*ar^(15/2)), {0, 3} -> (3*\[Nu]^2*(-1 + 4*\[Nu])*
      (-71*Sin[up] + 42225*Sin[3*up] + 2296350*Sin[3*up - 6*uu] + 
       1455300*Sin[2*up - 5*uu] + 7731900*Sin[4*up - 5*uu] + 
       477485*Sin[up - 4*uu] + 5533350*Sin[3*up - 4*uu] + 
       10712625*Sin[5*up - 4*uu] + 1457607*Sin[2*up - 3*uu] + 
       6714915*Sin[4*up - 3*uu] + 6245505*Sin[6*up - 3*uu] + 
       90879*Sin[up - 2*uu] + 1137435*Sin[3*up - 2*uu] + 
       2020095*Sin[5*up - 2*uu] + 77283*Sin[2*up - uu] + 
       408665*Sin[4*up - uu] + 93*Sin[uu] - 73621*Sin[3*uu] - 
       161*Sin[2*up + uu] - 69*Sin[up + 2*uu]))/(160*ar^(15/2)), 
   {0, 4} -> (3*\[Nu]^2*(-1 + 4*\[Nu])*(77122*Sin[2*up] + 408665*Sin[4*up] + 
       5528250*Sin[3*up - 7*uu] + 4167450*Sin[2*up - 6*uu] + 
       22141350*Sin[4*up - 6*uu] + 1801190*Sin[up - 5*uu] + 
       20727000*Sin[3*up - 5*uu] + 40401900*Sin[5*up - 5*uu] + 
       8512695*Sin[2*up - 4*uu] + 38610975*Sin[4*up - 4*uu] + 
       40480125*Sin[6*up - 4*uu] + 1780532*Sin[up - 3*uu] + 
       13860930*Sin[3*up - 3*uu] + 32193420*Sin[5*up - 3*uu] + 
       19144755*Sin[7*up - 3*uu] + 1783074*Sin[2*up - 2*uu] + 
       8161250*Sin[4*up - 2*uu] + 7633395*Sin[6*up - 2*uu] + 
       95742*Sin[up - uu] + 1233860*Sin[3*up - uu] + 2138115*Sin[5*up - uu] - 
       90948*Sin[2*uu] - 477485*Sin[4*uu] - 324*Sin[up + uu] - 
       1157*Sin[2*(up + uu)] + 40855*Sin[3*up + uu] - 59949*Sin[up + 3*uu]))/
     (320*ar^(15/2)), {0, 5} -> (3*\[Nu]^2*(-1 + 4*\[Nu])*
      (95418*Sin[up] + 1274715*Sin[3*up] + 2138115*Sin[5*up] + 
       11787930*Sin[3*up - 8*uu] + 10032750*Sin[2*up - 7*uu] + 
       53303250*Sin[4*up - 7*uu] + 5158496*Sin[up - 6*uu] + 
       60243750*Sin[3*up - 6*uu] + 115696350*Sin[5*up - 6*uu] + 
       31835130*Sin[2*up - 5*uu] + 144252900*Sin[4*up - 5*uu] + 
       152667900*Sin[6*up - 5*uu] + 10380670*Sin[up - 4*uu] + 
       75561750*Sin[3*up - 4*uu] + 182996100*Sin[5*up - 4*uu] + 
       124086375*Sin[7*up - 4*uu] + 20301366*Sin[2*up - 3*uu] + 
       83971790*Sin[4*up - 3*uu] + 119208075*Sin[6*up - 3*uu] + 
       50579235*Sin[8*up - 3*uu] + 2181294*Sin[up - 2*uu] + 
       16934180*Sin[3*up - 2*uu] + 39061995*Sin[5*up - 2*uu] + 
       23399145*Sin[7*up - 2*uu] + 1944146*Sin[2*up - uu] + 
       8933935*Sin[4*up - uu] + 8084391*Sin[6*up - uu] - 96066*Sin[uu] - 
       1840481*Sin[3*uu] - 1801190*Sin[5*uu] + 71699*Sin[2*up + uu] + 
       402199*Sin[4*up + uu] - 76521*Sin[up + 2*uu] + 
       35515*Sin[3*up + 2*uu] - 35501*Sin[2*up + 3*uu] - 
       387149*Sin[up + 4*uu]))/(640*ar^(15/2)), 
   {0, 6} -> (3*\[Nu]^2*(-1 + 4*\[Nu])*(2015845*Sin[2*up] + 
       9336134*Sin[4*up] + 8084391*Sin[6*up] + 22963500*Sin[3*up - 9*uu] + 
       21392910*Sin[2*up - 8*uu] + 113658930*Sin[4*up - 8*uu] + 
       12419358*Sin[up - 7*uu] + 148445220*Sin[3*up - 7*uu] + 
       278528250*Sin[5*up - 7*uu] + 92759982*Sin[2*up - 6*uu] + 
       421661100*Sin[4*up - 6*uu] + 437185350*Sin[6*up - 6*uu] + 
       38812356*Sin[up - 5*uu] + 280221150*Sin[3*up - 5*uu] + 
       683020800*Sin[5*up - 5*uu] + 467982900*Sin[7*up - 5*uu] + 
       109218960*Sin[2*up - 4*uu] + 442392250*Sin[4*up - 4*uu] + 
       675663975*Sin[6*up - 4*uu] + 327828375*Sin[8*up - 4*uu] + 
       24809575*Sin[up - 3*uu] + 150191060*Sin[3*up - 3*uu] + 
       376735065*Sin[5*up - 3*uu] + 368375490*Sin[7*up - 3*uu] + 
       119469735*Sin[9*up - 3*uu] + 24875610*Sin[2*up - 2*uu] + 
       102549255*Sin[4*up - 2*uu] + 144534348*Sin[6*up - 2*uu] + 
       61819065*Sin[8*up - 2*uu] + 2380100*Sin[up - uu] + 
       18881265*Sin[3*up - uu] + 42898506*Sin[5*up - uu] + 
       24790647*Sin[7*up - uu] - 2257815*Sin[2*uu] - 10767819*Sin[4*uu] - 
       5158496*Sin[6*uu] + 8385*Sin[up + uu] + 9090*Sin[2*(up + uu)] + 
       32995*Sin[3*(up + uu)] + 1281978*Sin[3*up + uu] + 
       2116779*Sin[5*up + uu] + 382587*Sin[4*up + 2*uu] - 
       1606622*Sin[up + 3*uu] - 213613*Sin[2*up + 4*uu] - 
       1458274*Sin[up + 5*uu]))/(1280*ar^(15/2)), 
   {0, 7} -> (3*\[Nu]^2*(-1 + 4*\[Nu])*(2388485*Sin[up] + 
       20163243*Sin[3*up] + 45015285*Sin[5*up] + 24790647*Sin[7*up] + 
       41698800*Sin[3*up - 10*uu] + 41674500*Sin[2*up - 9*uu] + 
       221413500*Sin[4*up - 9*uu] + 26482926*Sin[up - 8*uu] + 
       325200960*Sin[3*up - 8*uu] + 593907930*Sin[5*up - 8*uu] + 
       229481826*Sin[2*up - 7*uu] + 1048027470*Sin[4*up - 7*uu] + 
       1052483250*Sin[6*up - 7*uu] + 113115198*Sin[up - 6*uu] + 
       825162450*Sin[3*up - 6*uu] + 2000721450*Sin[5*up - 6*uu] + 
       1340132850*Sin[7*up - 6*uu] + 404146482*Sin[2*up - 5*uu] + 
       1633023550*Sin[4*up - 5*uu] + 2521253700*Sin[6*up - 5*uu] + 
       1236381300*Sin[8*up - 5*uu] + 133432071*Sin[up - 4*uu] + 
       763804450*Sin[3*up - 4*uu] + 1955283225*Sin[5*up - 4*uu] + 
       2090336850*Sin[7*up - 4*uu] + 774340875*Sin[9*up - 4*uu] + 
       213146715*Sin[2*up - 3*uu] + 809850445*Sin[4*up - 3*uu] + 
       1366593291*Sin[6*up - 3*uu] + 994909545*Sin[8*up - 3*uu] + 
       258465735*Sin[10*up - 3*uu] + 30436565*Sin[up - 2*uu] + 
       184643985*Sin[3*up - 2*uu] + 459866043*Sin[5*up - 2*uu] + 
       446513781*Sin[7*up - 2*uu] + 146018565*Sin[9*up - 2*uu] + 
       27867645*Sin[2*up - uu] + 115560939*Sin[4*up - uu] + 
       158869473*Sin[6*up - uu] + 65510775*Sin[8*up - uu] - 2371715*Sin[uu] - 
       26416197*Sin[3*uu] - 40270630*Sin[5*uu] - 12419358*Sin[7*uu] + 
       1961115*Sin[2*up + uu] + 9600117*Sin[4*up + uu] + 
       8027571*Sin[6*up + uu] - 1913349*Sin[up + 2*uu] + 
       1219389*Sin[3*up + 2*uu] + 2059827*Sin[5*up + 2*uu] - 
       1021819*Sin[2*up + 3*uu] + 406179*Sin[4*up + 3*uu] - 
       9431092*Sin[up + 4*uu] + 66275*Sin[3*up + 4*uu] - 
       787378*Sin[2*up + 5*uu] - 4173364*Sin[up + 6*uu]))/(2560*ar^(15/2)), 
   {0, 8} -> (3*\[Nu]^2*(-1 + 4*\[Nu])*(29828760*Sin[2*up] + 
       125161056*Sin[4*up] + 166897044*Sin[6*up] + 65510775*Sin[8*up] + 
       71569575*Sin[3*up - 11*uu] + 402058800*Sin[4*up - 10*uu] + 
       51591495*Sin[up - 9*uu] + 651985200*Sin[3*up - 9*uu] + 
       1156963500*Sin[5*up - 9*uu] + 505026342*Sin[2*up - 8*uu] + 
       2318313690*Sin[4*up - 8*uu] + 2244218130*Sin[6*up - 8*uu] + 
       279947424*Sin[up - 7*uu] + 2079324660*Sin[3*up - 7*uu] + 
       4988556720*Sin[5*up - 7*uu] + 3226245750*Sin[7*up - 7*uu] + 
       1191893808*Sin[2*up - 6*uu] + 4834550140*Sin[4*up - 6*uu] + 
       7389234300*Sin[6*up - 6*uu] + 3540546450*Sin[8*up - 6*uu] + 
       493640764*Sin[up - 5*uu] + 75675600*Sin[2*(up - 5*uu)] + 
       2799859600*Sin[3*up - 5*uu] + 7202637750*Sin[5*up - 5*uu] + 
       7800899400*Sin[7*up - 5*uu] + 2920371300*Sin[9*up - 5*uu] + 
       1073921689*Sin[2*up - 4*uu] + 3987738875*Sin[4*up - 4*uu] + 
       7058619435*Sin[6*up - 4*uu] + 5663087325*Sin[8*up - 4*uu] + 
       1675240875*Sin[10*up - 4*uu] + 262060976*Sin[up - 3*uu] + 
       1345959880*Sin[3*up - 3*uu] + 3447593016*Sin[5*up - 3*uu] + 
       4232405352*Sin[7*up - 3*uu] + 2420066880*Sin[9*up - 3*uu] + 
       520887510*Sin[11*up - 3*uu] + 262793670*Sin[2*up - 2*uu] + 
       997880364*Sin[4*up - 2*uu] + 1667228304*Sin[6*up - 2*uu] + 
       1205902170*Sin[8*up - 2*uu] + 315902565*Sin[10*up - 2*uu] + 
       34035520*Sin[up - uu] + 210922776*Sin[3*up - uu] + 
       520548672*Sin[5*up - uu] + 490703928*Sin[7*up - uu] + 
       154763730*Sin[9*up - uu] - 32349914*Sin[2*uu] - 142863163*Sin[4*uu] - 
       117288562*Sin[6*uu] - 26482926*Sin[8*uu] + 293080*Sin[up + uu] + 
       515832*Sin[2*(up + uu)] + 933608*Sin[3*(up + uu)] + 
       693155*Sin[4*(up + uu)] + 21047952*Sin[3*up + uu] + 
       46693848*Sin[5*up + uu] + 24659844*Sin[7*up + uu] + 
       9667536*Sin[4*up + 2*uu] + 7886931*Sin[6*up + 2*uu] - 
       24275776*Sin[up + 3*uu] + 2081184*Sin[5*up + 3*uu] - 
       6170657*Sin[2*up + 4*uu] - 35244776*Sin[up + 5*uu] + 
       217625*Sin[3*up + 5*uu] - 2230996*Sin[2*up + 6*uu] - 
       10043319*Sin[up + 7*uu]))/(5120*ar^(15/2)), 
   {0, 9} -> (3*\[Nu]^2*(-1 + 4*\[Nu])*(34328600*Sin[up] + 
       231970728*Sin[3*up] + 567242520*Sin[5*up] + 515363772*Sin[7*up] + 
       154763730*Sin[9*up] + 129885525*Sin[2*up - 11*uu] + 
       690072075*Sin[4*up - 11*uu] + 93685405*Sin[up - 10*uu] + 
       1219321125*Sin[3*up - 10*uu] + 1017304065*Sin[2*up - 9*uu] + 
       4694348700*Sin[4*up - 9*uu] + 4371853500*Sin[6*up - 9*uu] + 
       616363407*Sin[up - 8*uu] + 4678322580*Sin[3*up - 8*uu] + 
       11073959820*Sin[5*up - 8*uu] + 6879348630*Sin[7*up - 8*uu] + 
       3012829164*Sin[2*up - 7*uu] + 12298190100*Sin[4*up - 7*uu] + 
       18438858270*Sin[6*up - 7*uu] + 8523537750*Sin[8*up - 7*uu] + 
       1455615382*Sin[up - 6*uu] + 8318185960*Sin[3*up - 6*uu] + 
       21375214140*Sin[5*up - 6*uu] + 22857845850*Sin[7*up - 6*uu] + 
       8362881450*Sin[9*up - 6*uu] + 3928160612*Sin[2*up - 5*uu] + 
       14530573590*Sin[4*up - 5*uu] + 25985252790*Sin[6*up - 5*uu] + 
       21139555500*Sin[8*up - 5*uu] + 6318051300*Sin[10*up - 5*uu] + 
       1322044776*Sin[up - 4*uu] + 117277875*Sin[3*(up - 4*uu)] + 
       6466135380*Sin[3*up - 4*uu] + 16706453610*Sin[5*up - 4*uu] + 
       21874747020*Sin[7*up - 4*uu] + 13830478200*Sin[9*up - 4*uu] + 
       3376122750*Sin[11*up - 4*uu] + 1880333128*Sin[2*up - 3*uu] + 
       6666185984*Sin[4*up - 3*uu] + 12263482392*Sin[6*up - 3*uu] + 
       11599092360*Sin[8*up - 3*uu] + 5412910140*Sin[10*up - 3*uu] + 
       989999010*Sin[12*up - 3*uu] + 323303136*Sin[up - 2*uu] + 
       2100898800*Sin[5*(up - 2*uu)] + 1669142442*Sin[3*up - 2*uu] + 
       4251759288*Sin[5*up - 2*uu] + 5160580254*Sin[7*up - 2*uu] + 
       2933577900*Sin[9*up - 2*uu] + 636640290*Sin[11*up - 2*uu] + 
       301277400*Sin[2*up - uu] + 1152511144*Sin[4*up - uu] + 
       1889850672*Sin[6*up - uu] + 1324300770*Sin[8*up - uu] + 
       334861780*Sin[10*up - uu] - 33742440*Sin[uu] - 286336752*Sin[3*uu] - 
       528885540*Sin[5*uu] - 289990743*Sin[7*uu] - 51591495*Sin[9*uu] + 
       29652920*Sin[2*up + uu] + 133517928*Sin[4*up + uu] + 
       173759346*Sin[6*up + uu] + 65240060*Sin[8*up + uu] - 
       27678138*Sin[up + 2*uu] + 20855496*Sin[3*up + 2*uu] + 
       47767362*Sin[5*up + 2*uu] + 24351498*Sin[7*up + 2*uu] - 
       16227416*Sin[2*up + 3*uu] + 10426748*Sin[4*up + 3*uu] + 
       7839186*Sin[6*up + 3*uu] - 132589788*Sin[up + 4*uu] + 
       81465*Sin[3*up + 4*uu] + 2628780*Sin[5*up + 4*uu] - 
       22941993*Sin[2*up + 5*uu] + 1766125*Sin[4*up + 5*uu] - 
       102451949*Sin[up + 6*uu] + 648005*Sin[3*up + 6*uu] - 
       5339157*Sin[2*up + 7*uu] - 21410399*Sin[up + 8*uu]))/
     (10240*ar^(15/2)), {0, 10} -> (3*\[Nu]^2*(-1 + 4*\[Nu])*
      (330930320*Sin[2*up] + 1286029072*Sin[4*up] + 2063610018*Sin[6*up] + 
       1389540830*Sin[8*up] + 334861780*Sin[10*up] + 
       184864680*Sin[3*up - 13*uu] + 160798891*Sin[up - 11*uu] + 
       2155700250*Sin[3*up - 11*uu] + 3605869575*Sin[5*up - 11*uu] + 
       8865655425*Sin[4*up - 10*uu] + 7938730800*Sin[6*up - 10*uu] + 
       1242155290*Sin[up - 9*uu] + 9652026375*Sin[3*up - 9*uu] + 
       22503562200*Sin[5*up - 9*uu] + 13401328500*Sin[7*up - 9*uu] + 
       6804977301*Sin[2*up - 8*uu] + 27982073040*Sin[4*up - 8*uu] + 
       40967951850*Sin[6*up - 8*uu] + 18174805110*Sin[8*up - 8*uu] + 
       3679125099*Sin[up - 7*uu] + 21339665880*Sin[3*up - 7*uu] + 
       54605576970*Sin[5*up - 7*uu] + 57020515020*Sin[7*up - 7*uu] + 
       20132862750*Sin[9*up - 7*uu] + 212837625*Sin[2*(up - 6*uu)] + 
       11677396766*Sin[2*up - 6*uu] + 43348869060*Sin[4*up - 6*uu] + 
       77180929686*Sin[6*up - 6*uu] + 61906918500*Sin[8*up - 6*uu] + 
       18092601450*Sin[10*up - 6*uu] + 4835900448*Sin[up - 5*uu] + 
       1911477810*Sin[2*(up - 5*uu)] + 23415440090*Sin[3*up - 5*uu] + 
       60690171780*Sin[5*up - 5*uu] + 80540748330*Sin[7*up - 5*uu] + 
       51644854800*Sin[9*up - 5*uu] + 12732805800*Sin[11*up - 5*uu] + 
       8977598084*Sin[2*up - 4*uu] + 31085642574*Sin[4*up - 4*uu] + 
       59064404070*Sin[6*up - 4*uu] + 60164806500*Sin[8*up - 4*uu] + 
       31070189700*Sin[10*up - 4*uu] + 6416660250*Sin[12*up - 4*uu] + 
       2331339864*Sin[up - 3*uu] + 1130790375*Sin[4*(up - 3*uu)] + 
       10621201416*Sin[3*up - 3*uu] + 27190844856*Sin[5*up - 3*uu] + 
       37929416856*Sin[7*up - 3*uu] + 28833123330*Sin[9*up - 3*uu] + 
       11300632200*Sin[11*up - 3*uu] + 1791079290*Sin[13*up - 3*uu] + 
       2337586314*Sin[2*up - 2*uu] + 8299737586*Sin[4*up - 2*uu] + 
       15123125814*Sin[6*up - 2*uu] + 14135323410*Sin[8*up - 2*uu] + 
       6562574590*Sin[10*up - 2*uu] + 1209998790*Sin[12*up - 2*uu] + 
       368499264*Sin[up - uu] + 1947798496*Sin[3*up - uu] + 
       4936633296*Sin[5*up - uu] + 5848287786*Sin[7*up - uu] + 
       3218500120*Sin[9*up - uu] + 674908806*Sin[11*up - uu] - 
       350981274*Sin[2*uu] - 1454634564*Sin[4*uu] - 1558067331*Sin[6*uu] - 
       637773806*Sin[8*uu] - 93685405*Sin[10*uu] + 4564560*Sin[up + uu] + 
       8672846*Sin[2*(up + uu)] + 14288484*Sin[3*(up + uu)] + 
       15531565*Sin[4*(up + uu)] + 4767525*Sin[5*(up + uu)] + 
       249761024*Sin[3*up + uu] + 610868304*Sin[5*up + uu] + 
       537296244*Sin[7*up + uu] + 154247324*Sin[9*up + uu] + 
       140250246*Sin[4*up + 2*uu] + 179020284*Sin[6*up + 2*uu] + 
       64622930*Sin[8*up + 2*uu] - 273700776*Sin[up + 3*uu] + 
       50415564*Sin[5*up + 3*uu] + 24107004*Sin[7*up + 3*uu] - 
       96694629*Sin[2*up + 4*uu] + 8596566*Sin[6*up + 4*uu] - 
       491109327*Sin[up + 5*uu] - 1886090*Sin[3*up + 5*uu] - 
       66170136*Sin[2*up + 6*uu] + 4626529*Sin[4*up + 6*uu] - 
       252716066*Sin[up + 7*uu] + 1632765*Sin[3*up + 7*uu] - 
       11342541*Sin[2*up + 8*uu] - 41701799*Sin[up + 9*uu]))/
     (20480*ar^(15/2)), {0, 11} -> (3*\[Nu]^2*(-1 + 4*\[Nu])*
      (373063824*Sin[up] + 2197559520*Sin[3*up] + 5547501600*Sin[5*up] + 
       6385584030*Sin[7*up] + 3372747444*Sin[9*up] + 674908806*Sin[11*up] + 
       281940750*Sin[3*up - 14*uu] + 335495160*Sin[2*up - 13*uu] + 
       1782460680*Sin[4*up - 13*uu] + 263496883*Sin[up - 12*uu] + 
       5908777875*Sin[5*up - 12*uu] + 3394875297*Sin[2*up - 11*uu] + 
       15823236825*Sin[4*up - 11*uu] + 13625610075*Sin[6*up - 11*uu] + 
       2335045361*Sin[up - 10*uu] + 18590903925*Sin[3*up - 10*uu] + 
       24335110800*Sin[7*up - 10*uu] + 14099338245*Sin[2*up - 9*uu] + 
       58422978375*Sin[4*up - 9*uu] + 83325368700*Sin[6*up - 9*uu] + 
       35405464500*Sin[8*up - 9*uu] + 8309580485*Sin[up - 8*uu] + 
       49098316335*Sin[3*up - 8*uu] + 124862751090*Sin[5*up - 8*uu] + 
       126645074640*Sin[7*up - 8*uu] + 42929458110*Sin[9*up - 8*uu] + 
       30015432135*Sin[2*up - 7*uu] + 112178021730*Sin[4*up - 7*uu] + 
       197446230198*Sin[6*up - 7*uu] + 154298883690*Sin[8*up - 7*uu] + 
       43556262750*Sin[10*up - 7*uu] + 14370094275*Sin[up - 6*uu] + 
       69954234290*Sin[3*up - 6*uu] + 181444681026*Sin[5*up - 6*uu] + 
       239211342762*Sin[7*up - 6*uu] + 151130236950*Sin[9*up - 6*uu] + 
       36462125700*Sin[11*up - 6*uu] + 32450226730*Sin[2*up - 5*uu] + 
       111797916734*Sin[4*up - 5*uu] + 214328778846*Sin[6*up - 5*uu] + 
       221645965050*Sin[8*up - 5*uu] + 116063085600*Sin[10*up - 5*uu] + 
       24199975800*Sin[12*up - 5*uu] + 11159105040*Sin[up - 4*uu] + 
       3638104470*Sin[3*(up - 4*uu)] + 48655340258*Sin[3*up - 4*uu] + 
       124765427724*Sin[5*up - 4*uu] + 182636573610*Sin[7*up - 4*uu] + 
       150336623250*Sin[9*up - 4*uu] + 65156434200*Sin[11*up - 4*uu] + 
       11608847250*Sin[13*up - 4*uu] + 14727124160*Sin[2*up - 3*uu] + 
       49268179072*Sin[4*up - 3*uu] + 94976198640*Sin[6*up - 3*uu] + 
       104925916170*Sin[8*up - 3*uu] + 66179657830*Sin[10*up - 3*uu] + 
       22269617370*Sin[12*up - 3*uu] + 3106802790*Sin[14*up - 3*uu] + 
       2897398812*Sin[up - 2*uu] + 42647098725*Sin[5*(up - 2*uu)] + 
       13299198220*Sin[3*up - 2*uu] + 33920078880*Sin[5*up - 2*uu] + 
       46746693270*Sin[7*up - 2*uu] + 35121102610*Sin[9*up - 2*uu] + 
       13703642238*Sin[11*up - 2*uu] + 2189096910*Sin[13*up - 2*uu] + 
       2733960208*Sin[2*up - uu] + 9791921360*Sin[4*up - uu] + 
       17592702150*Sin[6*up - uu] + 16001422930*Sin[8*up - uu] + 
       7192230386*Sin[10*up - uu] + 1282819902*Sin[12*up - uu] - 
       363934704*Sin[uu] - 2605040640*Sin[3*uu] - 5327009775*Sin[5*uu] - 
       3931841165*Sin[7*uu] - 1283857089*Sin[9*uu] - 160798891*Sin[11*uu] + 
       333395440*Sin[2*up + uu] + 1414909400*Sin[4*up + uu] + 
       2231430240*Sin[6*up + uu] + 1448988448*Sin[8*up + uu] + 
       333938384*Sin[10*up + uu] - 302773500*Sin[up + 2*uu] + 
       253340690*Sin[3*up + 2*uu] + 650307960*Sin[5*up + 2*uu] + 
       555527220*Sin[7*up + 2*uu] + 153098132*Sin[9*up + 2*uu] - 
       189800560*Sin[2*up + 3*uu] + 152854840*Sin[4*up + 3*uu] + 
       186331308*Sin[6*up + 3*uu] + 63963500*Sin[8*up + 3*uu] - 
       1412759175*Sin[up + 4*uu] - 15049970*Sin[3*up + 4*uu] + 
       63518061*Sin[5*up + 4*uu] + 24934692*Sin[7*up + 4*uu] - 
       360580445*Sin[2*up + 5*uu] + 34393379*Sin[4*up + 5*uu] + 
       11863041*Sin[6*up + 5*uu] - 1443693185*Sin[up + 6*uu] - 
       5639237*Sin[3*up + 6*uu] + 10539459*Sin[5*up + 6*uu] - 
       161973585*Sin[2*up + 7*uu] + 10968837*Sin[4*up + 7*uu] - 
       554435737*Sin[up + 8*uu] + 3603645*Sin[3*up + 8*uu] - 
       22040643*Sin[2*up + 9*uu] - 75716299*Sin[up + 10*uu]))/
     (40960*ar^(15/2)), {0, 12} -> (3*\[Nu]^2*(-1 + 4*\[Nu])*
      (3067355648*Sin[2*up] + 11206830760*Sin[4*up] + 19824132390*Sin[6*up] + 
       17450411378*Sin[8*up] + 7526168770*Sin[10*up] + 
       1282819902*Sin[12*up] + 2718465750*Sin[4*up - 14*uu] + 
       415352756*Sin[up - 13*uu] + 5904258360*Sin[3*up - 13*uu] + 
       9313984680*Sin[5*up - 13*uu] + 4149015828*Sin[up - 11*uu] + 
       33857879550*Sin[3*up - 11*uu] + 76367421900*Sin[5*up - 11*uu] + 
       41767473825*Sin[7*up - 11*uu] + 113896786850*Sin[4*up - 10*uu] + 
       158047607025*Sin[6*up - 10*uu] + 64291827600*Sin[8*up - 10*uu] + 
       17216778106*Sin[up - 9*uu] + 103825596900*Sin[3*up - 9*uu] + 
       262056549825*Sin[5*up - 9*uu] + 257494129200*Sin[7*up - 9*uu] + 
       83628814500*Sin[9*up - 9*uu] + 69242972380*Sin[2*up - 8*uu] + 
       260915715945*Sin[4*up - 8*uu] + 452218696146*Sin[6*up - 8*uu] + 
       342380347470*Sin[8*up - 8*uu] + 92875354110*Sin[10*up - 8*uu] + 
       36916395300*Sin[up - 7*uu] + 511670250*Sin[2*(up - 7*uu)] + 
       181981972635*Sin[3*up - 7*uu] + 471630793368*Sin[5*up - 7*uu] + 
       611875688256*Sin[7*up - 7*uu] + 376265098440*Sin[9*up - 7*uu] + 
       87779191500*Sin[11*up - 7*uu] + 5754678501*Sin[2*(up - 6*uu)] + 
       96948492205*Sin[2*up - 6*uu] + 334975854164*Sin[4*up - 6*uu] + 
       641364458028*Sin[6*up - 6*uu] + 657956073600*Sin[8*up - 6*uu] + 
       339368025150*Sin[10*up - 6*uu] + 69299930700*Sin[12*up - 6*uu] + 
       40350291915*Sin[up - 5*uu] + 27276834222*Sin[2*(up - 5*uu)] + 
       417935700*Sin[3*(up - 5*uu)] + 174049358088*Sin[3*up - 5*uu] + 
       446998787340*Sin[5*up - 5*uu] + 662783901912*Sin[7*up - 5*uu] + 
       554263815600*Sin[9*up - 5*uu] + 243483926400*Sin[11*up - 5*uu] + 
       43781938200*Sin[13*up - 5*uu] + 67205881410*Sin[2*up - 4*uu] + 
       219594090702*Sin[4*up - 4*uu] + 432767409606*Sin[6*up - 4*uu] + 
       506882493900*Sin[8*up - 4*uu] + 347140017950*Sin[10*up - 4*uu] + 
       128967288450*Sin[12*up - 4*uu] + 20136684750*Sin[14*up - 4*uu] + 
       18428569824*Sin[up - 3*uu] + 26947551345*Sin[4*(up - 3*uu)] + 
       76491469824*Sin[3*up - 3*uu] + 193913068752*Sin[5*up - 3*uu] + 
       292741991940*Sin[7*up - 3*uu] + 265015414840*Sin[9*up - 3*uu] + 
       142128422436*Sin[11*up - 3*uu] + 41783731080*Sin[13*up - 3*uu] + 
       5196481290*Sin[15*up - 3*uu] + 22327680375*Sin[6*(up - 2*uu)] + 
       18475782024*Sin[2*up - 2*uu] + 62002149324*Sin[4*up - 2*uu] + 
       118539263070*Sin[6*up - 2*uu] + 129208098120*Sin[8*up - 2*uu] + 
       80579169528*Sin[10*up - 2*uu] + 27011202036*Sin[12*up - 2*uu] + 
       3797203410*Sin[14*up - 2*uu] + 3353828352*Sin[up - uu] + 
       15815096640*Sin[3*up - uu] + 40249900560*Sin[5*up - uu] + 
       54377979080*Sin[7*up - uu] + 39695898264*Sin[9*up - uu] + 
       15001808328*Sin[11*up - uu] + 2320968650*Sin[13*up - uu] - 
       3200172312*Sin[2*uu] - 12571864215*Sin[4*uu] - 15813787460*Sin[6*uu] - 
       8864016222*Sin[8*uu] - 2410761660*Sin[10*uu] - 263496883*Sin[12*uu] + 
       51254784*Sin[up + uu] + 100357710*Sin[2*(up + uu)] + 
       160766520*Sin[3*(up + uu)] + 204333579*Sin[4*(up + uu)] + 
       109644180*Sin[5*(up + uu)] + 20914971*Sin[6*(up + uu)] + 
       2426773920*Sin[3*up + uu] + 6162401440*Sin[5*up + uu] + 
       331920012*Sin[2*(5*up + uu)] + 6914179260*Sin[7*up + uu] + 
       3515600352*Sin[9*up + uu] + 673342306*Sin[11*up + uu] + 
       1535385450*Sin[4*up + 2*uu] + 2389117476*Sin[6*up + 2*uu] + 
       1500712104*Sin[8*up + 2*uu] - 2568684840*Sin[up + 3*uu] + 
       709863888*Sin[5*up + 3*uu] + 575246736*Sin[7*up + 3*uu] + 
       151676654*Sin[9*up + 3*uu] - 1111940745*Sin[2*up + 4*uu] + 
       211019313*Sin[6*up + 4*uu] + 64592500*Sin[8*up + 4*uu] - 
       5184377860*Sin[up + 5*uu] - 39951923*Sin[2*(up + 5*uu)] - 
       103780422*Sin[3*up + 5*uu] + 29268177*Sin[7*up + 5*uu] - 
       1054904990*Sin[2*up + 6*uu] + 86611262*Sin[4*up + 6*uu] - 
       3631848954*Sin[up + 7*uu] - 11739636*Sin[3*up + 7*uu] + 
       23401077*Sin[5*up + 7*uu] - 352810404*Sin[2*up + 8*uu] + 
       23432549*Sin[4*up + 8*uu] - 1113378452*Sin[up + 9*uu] + 
       7197075*Sin[3*up + 9*uu] - 129943989*Sin[up + 11*uu]))/
     (81920*ar^(15/2))|>|>


==> anc/J2_bilinear_coefficients.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*High-Post-Newtonian-Order Dynamics Induced by Tail-of-Tail Interactions: The Non-Geodesic Terms*)


(* ::Text:: *)
(*Geraint Pratten*)


(* ::Section:: *)
(*Notation*)


(* ::Text:: *)
(*ar = semi-major axis.*)
(*et = time-eccentricity.*)
(*\[Nu] = symmetric mass ratio. *)
(*u = mean anomaly.*)


(* ::Section:: *)
(*Current Quadrupole Multipole Moment Bilinears*)


<|"Name" -> "J2", "DerivativeOrders" -> <|"p" -> 3, "q" -> 4|>, 
 "ExpansionOrders" -> <|"PNOrder" -> 2, "eOrder" -> 12|>, 
 "Variables" -> <|"PN" -> "\[Epsilon]PN", "eccentricity" -> "et", 
   "massDifference" -> "\[Delta]", "symmetricMassRatio" -> "\[Nu]"|>, 
 "Coefficients" -> <|{0, 0} -> (\[Nu]^2*(-1 + 4*\[Nu])*Sin[up - uu])/
     (2*ar^(15/2)), {0, 1} -> (\[Nu]^2*(-1 + 4*\[Nu])*
      (Sin[up] + 7*Sin[up - 2*uu] + 15*Sin[2*up - uu] - Sin[uu]))/
     (4*ar^(15/2)), {0, 2} -> (\[Nu]^2*(-1 + 4*\[Nu])*
      (15*Sin[2*up] + 25*Sin[up - 3*uu] + 105*Sin[2*up - 2*uu] + 
       38*Sin[up - uu] + 90*Sin[3*up - uu] - 7*Sin[2*uu] - Sin[up + uu]))/
     (8*ar^(15/2)), {0, 3} -> (\[Nu]^2*(-1 + 4*\[Nu])*
      (37*Sin[up] + 90*Sin[3*up] + 65*Sin[up - 4*uu] + 375*Sin[2*up - 3*uu] + 
       243*Sin[up - 2*uu] + 630*Sin[3*up - 2*uu] + 390*Sin[2*up - uu] + 
       350*Sin[4*up - uu] - 39*Sin[uu] - 25*Sin[3*uu] - 5*Sin[2*up + uu] - 
       9*Sin[up + 2*uu]))/(16*ar^(15/2)), 
   {0, 4} -> (\[Nu]^2*(-1 + 4*\[Nu])*(385*Sin[2*up] + 350*Sin[4*up] + 
       140*Sin[up - 5*uu] + 975*Sin[2*up - 4*uu] + 860*Sin[up - 3*uu] + 
       2250*Sin[3*up - 3*uu] + 2385*Sin[2*up - 2*uu] + 
       2450*Sin[4*up - 2*uu] + 702*Sin[up - uu] + 2120*Sin[3*up - uu] + 
       1050*Sin[5*up - uu] - 252*Sin[2*uu] - 65*Sin[4*uu] - 36*Sin[up + uu] - 
       65*Sin[2*(up + uu)] - 20*Sin[3*up + uu] - 30*Sin[up + 3*uu]))/
     (32*ar^(15/2)), {0, 5} -> (\[Nu]^2*(-1 + 4*\[Nu])*
      (333*Sin[up] + 1050*Sin[3*up] + 525*Sin[5*up] + 133*Sin[up - 6*uu] + 
       1050*Sin[2*up - 5*uu] + 1130*Sin[up - 4*uu] + 2925*Sin[3*up - 4*uu] + 
       4200*Sin[2*up - 3*uu] + 4375*Sin[4*up - 3*uu] + 2043*Sin[up - 2*uu] + 
       6385*Sin[3*up - 2*uu] + 3675*Sin[5*up - 2*uu] + 2860*Sin[2*up - uu] + 
       4025*Sin[4*up - uu] + 1323*Sin[6*up - uu] - 369*Sin[uu] - 
       445*Sin[3*uu] - 70*Sin[5*uu] - 35*Sin[2*up + uu] - 28*Sin[4*up + uu] - 
       162*Sin[up + 2*uu] - 160*Sin[3*up + 2*uu] - 100*Sin[2*up + 3*uu] - 
       37*Sin[up + 4*uu]))/(32*ar^(15/2)), 
   {0, 6} -> (\[Nu]^2*(-1 + 4*\[Nu])*(2825*Sin[2*up] + 3997*Sin[4*up] + 
       1323*Sin[6*up] + 231*Sin[up - 7*uu] + 1995*Sin[2*up - 6*uu] + 
       2478*Sin[up - 5*uu] + 6300*Sin[3*up - 5*uu] + 11100*Sin[2*up - 4*uu] + 
       11375*Sin[4*up - 4*uu] + 7145*Sin[up - 3*uu] + 
       22450*Sin[3*up - 3*uu] + 13125*Sin[5*up - 3*uu] + 
       15870*Sin[2*up - 2*uu] + 24150*Sin[4*up - 2*uu] + 
       9261*Sin[6*up - 2*uu] + 4510*Sin[up - uu] + 14385*Sin[3*up - uu] + 
       12138*Sin[5*up - uu] + 2940*Sin[7*up - uu] - 2205*Sin[2*uu] - 
       1167*Sin[4*uu] - 133*Sin[6*uu] - 315*Sin[up + uu] - 
       720*Sin[2*(up + uu)] - 475*Sin[3*(up + uu)] - 60*Sin[3*up + uu] - 
       63*Sin[5*up + uu] - 546*Sin[4*up + 2*uu] - 544*Sin[up + 3*uu] - 
       230*Sin[2*up + 4*uu] - 77*Sin[up + 5*uu]))/(64*ar^(15/2)), 
   {0, 7} -> (\[Nu]^2*(-1 + 4*\[Nu])*(4195*Sin[up] + 14325*Sin[3*up] + 
       12075*Sin[5*up] + 2940*Sin[7*up] + 375*Sin[up - 8*uu] + 
       3465*Sin[2*up - 7*uu] + 4809*Sin[up - 6*uu] + 11970*Sin[3*up - 6*uu] + 
       24570*Sin[2*up - 5*uu] + 24500*Sin[4*up - 5*uu] + 
       18987*Sin[up - 4*uu] + 59450*Sin[3*up - 4*uu] + 
       34125*Sin[5*up - 4*uu] + 55125*Sin[2*up - 3*uu] + 
       84875*Sin[4*up - 3*uu] + 33075*Sin[6*up - 3*uu] + 
       24325*Sin[up - 2*uu] + 78315*Sin[3*up - 2*uu] + 
       72891*Sin[5*up - 2*uu] + 20580*Sin[7*up - 2*uu] + 
       31395*Sin[2*up - uu] + 53403*Sin[4*up - uu] + 31164*Sin[6*up - uu] + 
       5940*Sin[8*up - uu] - 4825*Sin[uu] - 7689*Sin[3*uu] - 2555*Sin[5*uu] - 
       231*Sin[7*uu] - 195*Sin[2*up + uu] + 21*Sin[4*up + uu] - 
       123*Sin[6*up + uu] - 2835*Sin[up + 2*uu] - 3165*Sin[3*up + 2*uu] - 
       1491*Sin[5*up + 2*uu] - 2285*Sin[2*up + 3*uu] - 
       1575*Sin[4*up + 3*uu] - 1361*Sin[up + 4*uu] - 1055*Sin[3*up + 4*uu] - 
       455*Sin[2*up + 5*uu] - 143*Sin[up + 6*uu]))/(128*ar^(15/2)), 
   {0, 8} -> (\[Nu]^2*(-1 + 4*\[Nu])*(62400*Sin[2*up] + 106848*Sin[4*up] + 
       62082*Sin[6*up] + 11880*Sin[8*up] + 1155*Sin[up - 9*uu] + 
       11250*Sin[2*up - 8*uu] + 17088*Sin[up - 7*uu] + 
       41580*Sin[3*up - 7*uu] + 96390*Sin[2*up - 6*uu] + 
       93100*Sin[4*up - 6*uu] + 84952*Sin[up - 5*uu] + 
       264040*Sin[3*up - 5*uu] + 147000*Sin[5*up - 5*uu] + 
       294670*Sin[2*up - 4*uu] + 449750*Sin[4*up - 4*uu] + 
       171990*Sin[6*up - 4*uu] + 168056*Sin[up - 3*uu] + 
       542500*Sin[3*up - 3*uu] + 512400*Sin[5*up - 3*uu] + 
       147000*Sin[7*up - 3*uu] + 323760*Sin[2*up - 2*uu] + 
       578004*Sin[4*up - 2*uu] + 375438*Sin[6*up - 2*uu] + 
       83160*Sin[8*up - 2*uu] + 92800*Sin[up - uu] + 296880*Sin[3*up - uu] + 
       322644*Sin[5*up - uu] + 142080*Sin[7*up - uu] + 22275*Sin[9*up - uu] - 
       54320*Sin[2*uu] - 40696*Sin[4*uu] - 9904*Sin[6*uu] - 750*Sin[8*uu] - 
       7760*Sin[up + uu] - 18960*Sin[2*(up + uu)] - 19720*Sin[3*(up + uu)] - 
       6790*Sin[4*(up + uu)] + 1920*Sin[3*up + uu] + 1056*Sin[5*up + uu] - 
       435*Sin[7*up + uu] - 21168*Sin[4*up + 2*uu] - 7014*Sin[6*up + 2*uu] - 
       19192*Sin[up + 3*uu] - 8400*Sin[5*up + 3*uu] - 
       10760*Sin[2*up + 4*uu] - 5768*Sin[up + 5*uu] - 4060*Sin[3*up + 5*uu] - 
       1630*Sin[2*up + 6*uu] - 489*Sin[up + 7*uu]))/(512*ar^(15/2)), 
   {0, 9} -> (\[Nu]^2*(-1 + 4*\[Nu])*(85040*Sin[up] + 298800*Sin[3*up] + 
       323700*Sin[5*up] + 141645*Sin[7*up] + 22275*Sin[9*up] + 
       1705*Sin[up - 10*uu] + 17325*Sin[2*up - 9*uu] + 28395*Sin[up - 8*uu] + 
       67500*Sin[3*up - 8*uu] + 173160*Sin[2*up - 7*uu] + 
       161700*Sin[4*up - 7*uu] + 168832*Sin[up - 6*uu] + 
       519820*Sin[3*up - 6*uu] + 279300*Sin[5*up - 6*uu] + 
       666260*Sin[2*up - 5*uu] + 999600*Sin[4*up - 5*uu] + 
       370440*Sin[6*up - 5*uu] + 450384*Sin[up - 4*uu] + 
       1453380*Sin[3*up - 4*uu] + 1357440*Sin[5*up - 4*uu] + 
       382200*Sin[7*up - 4*uu] + 1109860*Sin[2*up - 3*uu] + 
       2000180*Sin[4*up - 3*uu] + 1320060*Sin[6*up - 3*uu] + 
       297000*Sin[8*up - 3*uu] + 471120*Sin[up - 2*uu] + 
       1500720*Sin[3*up - 2*uu] + 1746612*Sin[5*up - 2*uu] + 
       859320*Sin[7*up - 2*uu] + 155925*Sin[9*up - 2*uu] + 
       575760*Sin[2*up - uu] + 1079596*Sin[4*up - uu] + 
       839952*Sin[6*up - uu] + 295515*Sin[8*up - uu] + 
       39325*Sin[10*up - uu] - 100560*Sin[uu] - 187248*Sin[3*uu] - 
       90720*Sin[5*uu] - 17577*Sin[7*uu] - 1155*Sin[9*uu] + 
       1040*Sin[2*up + uu] + 13728*Sin[4*up + uu] + 4239*Sin[6*up + uu] - 
       715*Sin[8*up + uu] - 69840*Sin[up + 2*uu] - 75120*Sin[3*up + 2*uu] - 
       58212*Sin[5*up + 2*uu] - 14805*Sin[7*up + 2*uu] - 
       62240*Sin[2*up + 3*uu] - 64960*Sin[4*up + 3*uu] - 
       19380*Sin[6*up + 3*uu] - 48768*Sin[up + 4*uu] - 
       45180*Sin[3*up + 4*uu] - 17640*Sin[5*up + 4*uu] - 
       21840*Sin[2*up + 5*uu] - 12740*Sin[4*up + 5*uu] - 
       10931*Sin[up + 6*uu] - 7120*Sin[3*up + 6*uu] - 2715*Sin[2*up + 7*uu] - 
       785*Sin[up + 8*uu]))/(1024*ar^(15/2)), 
   {0, 10} -> (\[Nu]^2*(-1 + 4*\[Nu])*(576800*Sin[2*up] + 1093324*Sin[4*up] + 
       844191*Sin[6*up] + 294800*Sin[8*up] + 39325*Sin[10*up] + 
       2431*Sin[up - 11*uu] + 44770*Sin[up - 9*uu] + 
       103950*Sin[3*up - 9*uu] + 290925*Sin[2*up - 8*uu] + 
       262500*Sin[4*up - 8*uu] + 307701*Sin[up - 7*uu] + 
       937320*Sin[3*up - 7*uu] + 485100*Sin[5*up - 7*uu] + 
       1341020*Sin[2*up - 6*uu] + 1969800*Sin[4*up - 6*uu] + 
       703836*Sin[6*up - 6*uu] + 1024896*Sin[up - 5*uu] + 
       25575*Sin[2*(up - 5*uu)] + 3300500*Sin[3*up - 5*uu] + 
       3016440*Sin[5*up - 5*uu] + 823200*Sin[7*up - 5*uu] + 
       2989280*Sin[2*up - 4*uu] + 5362644*Sin[4*up - 4*uu] + 
       3495660*Sin[6*up - 4*uu] + 772200*Sin[8*up - 4*uu] + 
       1608096*Sin[up - 3*uu] + 5125680*Sin[3*up - 3*uu] + 
       6044640*Sin[5*up - 3*uu] + 3022800*Sin[7*up - 3*uu] + 
       556875*Sin[9*up - 3*uu] + 2802240*Sin[2*up - 2*uu] + 
       5418364*Sin[4*up - 2*uu] + 4563036*Sin[6*up - 2*uu] + 
       1795365*Sin[8*up - 2*uu] + 275275*Sin[10*up - 2*uu] + 
       821184*Sin[up - uu] + 2588320*Sin[3*up - uu] + 
       3259128*Sin[5*up - uu] + 1954215*Sin[7*up - uu] + 
       571450*Sin[9*up - uu] + 66066*Sin[11*up - uu] - 540960*Sin[2*uu] - 
       499152*Sin[4*uu] - 179763*Sin[6*uu] - 29180*Sin[8*uu] - 
       1705*Sin[10*uu] - 77280*Sin[up + uu] - 192640*Sin[2*(up + uu)] - 
       245280*Sin[3*(up + uu)] - 145460*Sin[4*(up + uu)] - 
       32340*Sin[5*(up + uu)] + 49280*Sin[3*up + uu] + 53622*Sin[5*up + uu] + 
       11910*Sin[7*up + uu] - 1111*Sin[9*up + uu] - 245196*Sin[4*up + 2*uu] - 
       139599*Sin[6*up + 2*uu] - 28765*Sin[8*up + 2*uu] - 
       237984*Sin[up + 3*uu] - 176040*Sin[5*up + 3*uu] - 
       40275*Sin[7*up + 3*uu] - 149880*Sin[2*up + 4*uu] - 
       39804*Sin[6*up + 4*uu] - 105429*Sin[up + 5*uu] - 
       89600*Sin[3*up + 5*uu] - 40245*Sin[2*up + 6*uu] - 
       21896*Sin[4*up + 6*uu] - 19094*Sin[up + 7*uu] - 
       11670*Sin[3*up + 7*uu] - 4275*Sin[2*up + 8*uu] - 1199*Sin[up + 9*uu]))/
     (2048*ar^(15/2)), {0, 11} -> (\[Nu]^2*(-1 + 4*\[Nu])*
      (743904*Sin[up] + 2637600*Sin[3*up] + 3312750*Sin[5*up] + 
       1966125*Sin[7*up] + 570339*Sin[9*up] + 66066*Sin[11*up] + 
       3367*Sin[up - 12*uu] + 36465*Sin[2*up - 11*uu] + 
       67661*Sin[up - 10*uu] + 153450*Sin[3*up - 10*uu] + 
       463650*Sin[2*up - 9*uu] + 404250*Sin[4*up - 9*uu] + 
       524855*Sin[up - 8*uu] + 1580550*Sin[3*up - 8*uu] + 
       787500*Sin[5*up - 8*uu] + 2477265*Sin[2*up - 7*uu] + 
       3555300*Sin[4*up - 7*uu] + 1222452*Sin[6*up - 7*uu] + 
       2080245*Sin[up - 6*uu] + 6677420*Sin[3*up - 6*uu] + 
       5942916*Sin[5*up - 6*uu] + 1564080*Sin[7*up - 6*uu] + 
       6872500*Sin[2*up - 5*uu] + 12194924*Sin[4*up - 5*uu] + 
       7762776*Sin[6*up - 5*uu] + 1663200*Sin[8*up - 5*uu] + 
       4335840*Sin[up - 4*uu] + 13835780*Sin[3*up - 4*uu] + 
       16205784*Sin[5*up - 4*uu] + 8000400*Sin[7*up - 4*uu] + 
       1447875*Sin[9*up - 4*uu] + 9488360*Sin[2*up - 3*uu] + 
       18482128*Sin[4*up - 3*uu] + 15800640*Sin[6*up - 3*uu] + 
       6318675*Sin[8*up - 3*uu] + 983125*Sin[10*up - 3*uu] + 
       3970848*Sin[up - 2*uu] + 12352480*Sin[3*up - 2*uu] + 
       16349160*Sin[5*up - 2*uu] + 10671255*Sin[7*up - 2*uu] + 
       3487825*Sin[9*up - 2*uu] + 462462*Sin[11*up - 2*uu] + 
       4664800*Sin[2*up - uu] + 9237080*Sin[4*up - uu] + 
       8570115*Sin[6*up - uu] + 4163665*Sin[8*up - uu] + 
       1041326*Sin[10*up - uu] + 106470*Sin[12*up - uu] - 898464*Sin[uu] - 
       1846080*Sin[3*uu] - 1130325*Sin[5*uu] - 326795*Sin[7*uu] - 
       45969*Sin[9*uu] - 2431*Sin[11*uu] + 48160*Sin[2*up + uu] + 
       247010*Sin[4*up + uu] + 159570*Sin[6*up + uu] + 27775*Sin[8*up + uu] - 
       1651*Sin[10*up + uu] - 695520*Sin[up + 2*uu] - 
       693280*Sin[3*up + 2*uu] - 674910*Sin[5*up + 2*uu] - 
       302505*Sin[7*up + 2*uu] - 52327*Sin[9*up + 2*uu] - 
       653560*Sin[2*up + 3*uu] - 797240*Sin[4*up + 3*uu] - 
       416373*Sin[6*up + 3*uu] - 77275*Sin[8*up + 3*uu] - 
       613005*Sin[up + 4*uu] - 577280*Sin[3*up + 4*uu] - 
       385884*Sin[5*up + 4*uu] - 81195*Sin[7*up + 4*uu] - 
       311075*Sin[2*up + 5*uu] - 282436*Sin[4*up + 5*uu] - 
       71484*Sin[6*up + 5*uu] - 204335*Sin[up + 6*uu] - 
       162170*Sin[3*up + 6*uu] - 54516*Sin[5*up + 6*uu] - 
       69090*Sin[2*up + 7*uu] - 35322*Sin[4*up + 7*uu] - 
       31333*Sin[up + 8*uu] - 18150*Sin[3*up + 8*uu] - 
       6435*Sin[2*up + 9*uu] - 1759*Sin[up + 10*uu]))/(4096*ar^(15/2)), 
   {0, 12} -> (\[Nu]^2*(-1 + 4*\[Nu])*(4712960*Sin[2*up] + 
       9484090*Sin[4*up] + 8729685*Sin[6*up] + 4191440*Sin[8*up] + 
       1039675*Sin[10*up] + 106470*Sin[12*up] + 4550*Sin[up - 13*uu] + 
       98748*Sin[up - 11*uu] + 218790*Sin[3*up - 11*uu] + 
       596750*Sin[4*up - 10*uu] + 849574*Sin[up - 9*uu] + 
       2527800*Sin[3*up - 9*uu] + 1212750*Sin[5*up - 9*uu] + 
       4283875*Sin[2*up - 8*uu] + 6000750*Sin[4*up - 8*uu] + 
       1984500*Sin[6*up - 8*uu] + 3879660*Sin[up - 7*uu] + 
       12402180*Sin[3*up - 7*uu] + 10724112*Sin[5*up - 7*uu] + 
       2716560*Sin[7*up - 7*uu] + 50505*Sin[2*(up - 6*uu)] + 
       14126665*Sin[2*up - 6*uu] + 24712016*Sin[4*up - 6*uu] + 
       15282708*Sin[6*up - 6*uu] + 3160080*Sin[8*up - 6*uu] + 
       10006260*Sin[up - 5*uu] + 708015*Sin[2*(up - 5*uu)] + 
       31957200*Sin[3*up - 5*uu] + 36849960*Sin[5*up - 5*uu] + 
       17750880*Sin[7*up - 5*uu] + 3118500*Sin[9*up - 5*uu] + 
       25689660*Sin[2*up - 4*uu] + 49929852*Sin[4*up - 4*uu] + 
       42343704*Sin[6*up - 4*uu] + 16713675*Sin[8*up - 4*uu] + 
       2556125*Sin[10*up - 4*uu] + 13402560*Sin[up - 3*uu] + 
       41649720*Sin[3*up - 3*uu] + 55765728*Sin[5*up - 3*uu] + 
       36981750*Sin[7*up - 3*uu] + 12281500*Sin[9*up - 3*uu] + 
       1651650*Sin[11*up - 3*uu] + 21665280*Sin[2*up - 2*uu] + 
       43737720*Sin[4*up - 2*uu] + 43127415*Sin[6*up - 2*uu] + 
       22872960*Sin[8*up - 2*uu] + 6384807*Sin[10*up - 2*uu] + 
       745290*Sin[12*up - 2*uu] + 6515712*Sin[up - uu] + 
       20106240*Sin[3*up - uu] + 27824370*Sin[5*up - uu] + 
       20262980*Sin[7*up - uu] + 8264586*Sin[9*up - uu] + 
       1806168*Sin[11*up - uu] + 165620*Sin[13*up - uu] - 4666368*Sin[2*uu] - 
       4948845*Sin[4*uu] - 2284580*Sin[6*uu] - 556188*Sin[8*uu] - 
       69420*Sin[10*uu] - 3367*Sin[12*uu] - 666624*Sin[up + uu] - 
       1666560*Sin[2*(up + uu)] - 2370720*Sin[3*(up + uu)] - 
       1843644*Sin[4*(up + uu)] - 734160*Sin[5*(up + uu)] - 
       118356*Sin[6*(up + uu)] + 645120*Sin[3*up + uu] + 
       867880*Sin[5*up + uu] - 90207*Sin[2*(5*up + uu)] + 
       400110*Sin[7*up + uu] + 57372*Sin[9*up + uu] - 2366*Sin[11*up + uu] - 
       2202090*Sin[4*up + 2*uu] - 1638495*Sin[6*up + 2*uu] - 
       605880*Sin[8*up + 2*uu] - 2382990*Sin[up + 3*uu] - 
       2180178*Sin[5*up + 3*uu] - 890940*Sin[7*up + 3*uu] - 
       139150*Sin[9*up + 3*uu] - 1607235*Sin[2*up + 4*uu] - 
       895257*Sin[6*up + 4*uu] - 153395*Sin[8*up + 4*uu] - 
       1349140*Sin[up + 5*uu] - 9335*Sin[2*(up + 5*uu)] - 
       1173450*Sin[3*up + 5*uu] - 143220*Sin[7*up + 5*uu] - 
       586865*Sin[2*up + 6*uu] - 502138*Sin[4*up + 6*uu] - 
       365490*Sin[up + 7*uu] - 274680*Sin[3*up + 7*uu] - 
       86562*Sin[5*up + 7*uu] - 112245*Sin[2*up + 8*uu] - 
       54250*Sin[4*up + 8*uu] - 48932*Sin[up + 9*uu] - 
       27060*Sin[3*up + 9*uu] - 2496*Sin[up + 11*uu]))/(8192*ar^(15/2))|>|>


==> anc/delaunay_PV_coefficients.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*High-Post-Newtonian-Order Dynamics Induced by Tail-of-Tail Interactions: The Non-Geodesic Terms*)


(* ::Text:: *)
(*Geraint Pratten*)


(* ::Section:: *)
(*Notation*)


(* ::Text:: *)
(*ar = semi-major axis.*)
(*et = time-eccentricity.*)
(*\[Nu] = symmetric mass ratio. *)
(*I2DAvN = Newtonian mass quadrupole contribution to the Delaunay averaged Hamiltonian.*)
(*I2DAv1PN = Relative 1PN mass quadrupole contribution to the Delaunay averaged Hamiltonian.*)
(*I3DAvN = Newtonian mass octupole contribution to the Delaunay averaged Hamiltonian (relative 1PN order).*)
(*J2DAvN = Newtonian current quadrupole contribution to the Delaunay averaged Hamiltonian (relative 1PN order).*)


(* ::Section:: *)
(*Delaunay Averaged Hamiltonian*)


<|"I2DAvN" -> (-128*Pi*\[Nu]^2)/ar^(13/2) - (4670*et^2*Pi*\[Nu]^2)/
    (3*ar^(13/2)) - (42955*et^4*Pi*\[Nu]^2)/(6*ar^(13/2)) - 
   (6204647*et^6*Pi*\[Nu]^2)/(288*ar^(13/2)) - (352891481*et^8*Pi*\[Nu]^2)/
    (6912*ar^(13/2)) - (286907786543*et^10*Pi*\[Nu]^2)/(2764800*ar^(13/2)) - 
   (6287456255443*et^12*Pi*\[Nu]^2)/(33177600*ar^(13/2)), 
 "I2DAv1PN" -> (31168*Pi*\[Nu]^2)/(21*ar^(15/2)) + 
   (256805*et^2*Pi*\[Nu]^2)/(21*ar^(15/2)) + (339379*et^4*Pi*\[Nu]^2)/
    (12*ar^(15/2)) - (309479*et^6*Pi*\[Nu]^2)/(1728*ar^(15/2)) - 
   (19714929593*et^8*Pi*\[Nu]^2)/(96768*ar^(15/2)) - 
   (1527310235551*et^10*Pi*\[Nu]^2)/(1843200*ar^(15/2)) - 
   (351712023425809*et^12*Pi*\[Nu]^2)/(154828800*ar^(15/2)) - 
   (4288*Pi*\[Nu]^3)/(7*ar^(15/2)) - (158993*et^2*Pi*\[Nu]^3)/
    (21*ar^(15/2)) - (146445*et^4*Pi*\[Nu]^3)/(4*ar^(15/2)) - 
   (67251767*et^6*Pi*\[Nu]^3)/(576*ar^(15/2)) - (28402847971*et^8*Pi*\[Nu]^3)/
    (96768*ar^(15/2)) - (388346663887*et^10*Pi*\[Nu]^3)/(614400*ar^(15/2)) - 
   (566906059048153*et^12*Pi*\[Nu]^3)/(464486400*ar^(15/2)), 
 "J2DAv" -> ((58982400 + 1769472000*et^2 + 13494067200*et^4 + 
     57238528000*et^6 + 175589426400*et^8 + 438651393152*et^10 + 
     950984422857*et^12)*Pi*\[Nu]^2*(-1 + 4*\[Nu]))/(58982400*ar^(15/2)), 
 "I3DAv" -> ((3869953228800 + 71580096921600*et^2 + 451928372428800*et^4 + 
     1738951645184000*et^6 + 5028985882224000*et^8 + 
     12077727195714304*et^10 + 25457292864087389*et^12)*Pi*\[Nu]^2*
    (-1 + 4*\[Nu]))/(393216000*ar^(15/2)), 
 "HDAvN" -> (6848*Pi*\[Nu]^2)/(525*ar^(13/2)) + (49969*et^2*Pi*\[Nu]^2)/
    (315*ar^(13/2)) + (919237*et^4*Pi*\[Nu]^2)/(1260*ar^(13/2)) + 
   (663897229*et^6*Pi*\[Nu]^2)/(302400*ar^(13/2)) + 
   (37759388467*et^8*Pi*\[Nu]^2)/(7257600*ar^(13/2)) + 
   (4385590451443*et^10*Pi*\[Nu]^2)/(414720000*ar^(13/2)) + 
   (672757819332401*et^12*Pi*\[Nu]^2)/(34836480000*ar^(13/2)), 
 "HDAv1PN" -> ((-991861*Pi)/(7350*ar^(15/2)) - (593849*et^2*Pi)/
      (630*ar^(15/2)) - (54097493*et^4*Pi)/(56448*ar^(15/2)) + 
     (3935427469*et^6*Pi)/(529200*ar^(15/2)) + (4578610749551*et^8*Pi)/
      (108380160*ar^(15/2)) + (368735424136853*et^10*Pi)/
      (2709504000*ar^(15/2)) + (1062619266017932697*et^12*Pi)/
      (3121348608000*ar^(15/2)))*\[Nu]^2 + 
   ((-4982*Pi)/(315*ar^(15/2)) - (1473251*et^2*Pi)/(2450*ar^(15/2)) - 
     (1655819311*et^4*Pi)/(352800*ar^(15/2)) - (253642801109*et^6*Pi)/
      (12700800*ar^(15/2)) - (24885308602613*et^8*Pi)/(406425600*ar^(15/2)) - 
     (6208604054057939*et^10*Pi)/(40642560000*ar^(15/2)) - 
     (1290387714679763381*et^12*Pi)/(3901685760000*ar^(15/2)))*\[Nu]^3|>


==> anc/example_usage.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     38776,       1139]
NotebookOptionsPosition[     35180,       1066]
NotebookOutlinePosition[     35576,       1082]
CellTagsIndexPosition[     35533,       1079]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
High-Post-Newtonian-Order Dynamics Induced by Tail-of-Tail Interactions: The \
Non-Geodesic Terms\
\>", "Chapter",ExpressionUUID->"c806a295-c275-4a8d-b793-6473c888f00b"],

Cell["Geraint Pratten", "Text",ExpressionUUID->"92a20079-838f-4789-b490-10b15a2945c9"],

Cell[CellGroupData[{

Cell["Set Load Directory", "Section",
 CellChangeTimes->{{3.994511381367859*^9, 
  3.9945113848527822`*^9}},ExpressionUUID->"f861dea1-200d-4b93-be0f-\
a2ee20cadd2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "LoadDirectory", "=", 
   "\"\</Users/pratteng/Research/Modelling/gweob/projects/tail-of-tails/\
mathematica/et12/ancillary/\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.9945110746959763`*^9, 3.99451109213558*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"cc9b21a2-3d92-4b95-9430-1a25ac464041"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Multipole Moment Bilinears", "Section",
 CellChangeTimes->{{3.994511120040649*^9, 
  3.99451113087475*^9}},ExpressionUUID->"c10ec8d9-d83f-43c8-8ebf-\
bb4e9fea9395"],

Cell[BoxData[
 RowBox[{
  RowBox[{"multipoleMomentBilinears", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"LoadDirectory", ",", "\"\<I2_bilinear_coefficients.wl\>\""}], 
      "}"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.994511071019929*^9, 3.994511072525715*^9}, {
  3.99451110430996*^9, 3.9945111498060913`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"76abc0bf-3c47-42eb-960e-7180569ca097"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multipoleMomentBilinears", "[", "\"\<Coefficients\>\"", "]"}], 
   "[", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], "]"}], "//", "TraditionalForm"}]], "Input",\

 CellChangeTimes->{{3.9945111593007717`*^9, 3.994511188671809*^9}, {
  3.994511227642173*^9, 3.994511236449614*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"cacbf650-fef2-4593-9da7-8536f8aa5440"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"64", " ", 
     SuperscriptBox["\[Nu]", "2"], " ", 
     RowBox[{"sin", "(", 
      RowBox[{
       RowBox[{"2", " ", "up"}], "-", 
       RowBox[{"2", " ", "uu"}]}], ")"}]}], 
    SuperscriptBox["ar", 
     RowBox[{"13", "/", "2"}]]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9945111667443743`*^9, 3.994511189014948*^9}, {
  3.994511230345681*^9, 3.9945112368080463`*^9}},
 CellLabel->
  "Out[31]//TraditionalForm=",ExpressionUUID->"678b5f2c-759f-418e-a6d6-\
1fbf5942dd03"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multipoleMomentBilinears", "[", "\"\<Coefficients\>\"", "]"}], 
   "[", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], "]"}], "//", "TraditionalForm"}]], "Input",\

 CellChangeTimes->{{3.994511240553727*^9, 3.994511240645442*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"02d5594f-50b3-4cc6-9fbc-4ff5889ac680"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["\[Nu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"38", " ", 
        RowBox[{"sin", "(", 
         RowBox[{
          RowBox[{"2", " ", "up"}], "-", 
          RowBox[{"3", " ", "uu"}]}], ")"}]}], "+", 
       RowBox[{"13", " ", 
        RowBox[{"sin", "(", 
         RowBox[{"up", "-", 
          RowBox[{"2", " ", "uu"}]}], ")"}]}], "+", 
       RowBox[{"65", " ", 
        RowBox[{"sin", "(", 
         RowBox[{
          RowBox[{"3", " ", "up"}], "-", 
          RowBox[{"2", " ", "uu"}]}], ")"}]}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"sin", "(", 
         RowBox[{
          RowBox[{"2", " ", "up"}], "-", "uu"}], ")"}]}]}], ")"}]}], 
    SuperscriptBox["ar", 
     RowBox[{"13", "/", "2"}]]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.994511240825254*^9},
 CellLabel->
  "Out[32]//TraditionalForm=",ExpressionUUID->"7d8bd5d1-ae20-4586-a90a-\
fea8968d53e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multipoleMomentBilinears", "[", "\"\<Coefficients\>\"", "]"}], 
   "[", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2"}], "}"}], "]"}], "//", "TraditionalForm"}]], "Input",\

 CellChangeTimes->{{3.994511243409273*^9, 3.9945112434766808`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"42176718-805d-4889-ab4d-1504e18ea968"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox["ar", 
       RowBox[{"13", "/", "2"}]]}]], 
    RowBox[{
     SuperscriptBox["\[Nu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1320", " ", 
        RowBox[{"sin", "(", 
         RowBox[{
          RowBox[{"2", " ", "up"}], "-", 
          RowBox[{"4", " ", "uu"}]}], ")"}]}], "+", 
       RowBox[{"741", " ", 
        RowBox[{"sin", "(", 
         RowBox[{"up", "-", 
          RowBox[{"3", " ", "uu"}]}], ")"}]}], "+", 
       RowBox[{"3705", " ", 
        RowBox[{"sin", "(", 
         RowBox[{
          RowBox[{"3", " ", "up"}], "-", 
          RowBox[{"3", " ", "uu"}]}], ")"}]}], "+", 
       RowBox[{"2280", " ", 
        RowBox[{"sin", "(", 
         RowBox[{
          RowBox[{"2", " ", "up"}], "-", 
          RowBox[{"2", " ", "uu"}]}], ")"}]}], "+", 
       RowBox[{"3420", " ", 
        RowBox[{"sin", "(", 
         RowBox[{
          RowBox[{"4", " ", "up"}], "-", 
          RowBox[{"2", " ", "uu"}]}], ")"}]}], "+", 
       RowBox[{"197", " ", 
        RowBox[{"sin", "(", 
         RowBox[{"up", "-", "uu"}], ")"}]}], "+", 
       RowBox[{"975", " ", 
        RowBox[{"sin", "(", 
         RowBox[{
          RowBox[{"3", " ", "up"}], "-", "uu"}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sin", "(", 
         RowBox[{"up", "+", "uu"}], ")"}]}], "+", 
       RowBox[{"120", " ", 
        RowBox[{"sin", "(", 
         RowBox[{"2", " ", "up"}], ")"}]}], "-", 
       RowBox[{"156", " ", 
        RowBox[{"sin", "(", 
         RowBox[{"2", " ", "uu"}], ")"}]}]}], ")"}]}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9945112436568832`*^9},
 CellLabel->
  "Out[33]//TraditionalForm=",ExpressionUUID->"caebb28c-1866-4e56-bc00-\
bceea23cf744"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Delaunay Averaged Hamiltonian", "Section",
 CellChangeTimes->{{3.994511120040649*^9, 3.99451113087475*^9}, {
  3.994511262508758*^9, 
  3.994511267174386*^9}},ExpressionUUID->"30918ea8-89eb-4453-af70-\
6cbb4ed4b67d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"delaunayAveraged", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"LoadDirectory", ",", "\"\<delaunay_PV_coefficients.wl\>\""}], 
      "}"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.994511071019929*^9, 3.994511072525715*^9}, {
  3.99451110430996*^9, 3.9945111498060913`*^9}, {3.994511268874704*^9, 
  3.9945112764824944`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"c7d5f9d3-0956-4cb0-b7b5-85810802fd98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"delaunayAveraged", "[", "\"\<I2DAvN\>\"", "]"}], "//", 
  "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.9945111593007717`*^9, 3.994511188671809*^9}, {
  3.994511227642173*^9, 3.994511236449614*^9}, {3.994511280542288*^9, 
  3.994511288477047*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"8e177381-da4b-4157-9d4e-811ed6622310"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"6287456255443", " ", "\[Pi]", " ", 
      SuperscriptBox["et", "12"], " ", 
      SuperscriptBox["\[Nu]", "2"]}], 
     RowBox[{"33177600", " ", 
      SuperscriptBox["ar", 
       RowBox[{"13", "/", "2"}]]}]]}], "-", 
   FractionBox[
    RowBox[{"286907786543", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "10"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"2764800", " ", 
     SuperscriptBox["ar", 
      RowBox[{"13", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"352891481", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "8"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"6912", " ", 
     SuperscriptBox["ar", 
      RowBox[{"13", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"6204647", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "6"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"288", " ", 
     SuperscriptBox["ar", 
      RowBox[{"13", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"42955", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "4"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["ar", 
      RowBox[{"13", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"4670", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "2"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["ar", 
      RowBox[{"13", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"128", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    SuperscriptBox["ar", 
     RowBox[{"13", "/", "2"}]]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9945111667443743`*^9, 3.994511189014948*^9}, {
  3.994511230345681*^9, 3.9945112368080463`*^9}, {3.994511280854026*^9, 
  3.994511288724873*^9}},
 CellLabel->
  "Out[37]//TraditionalForm=",ExpressionUUID->"463ad490-fede-48a3-8c1d-\
90ac88523670"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"delaunayAveraged", "[", "\"\<I2DAv1PN\>\"", "]"}], "//", 
  "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.994511293064951*^9, 3.9945112936545773`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"fd3e7c73-6011-4560-8bd2-9b08a45e2d87"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"566906059048153", " ", "\[Pi]", " ", 
      SuperscriptBox["et", "12"], " ", 
      SuperscriptBox["\[Nu]", "3"]}], 
     RowBox[{"464486400", " ", 
      SuperscriptBox["ar", 
       RowBox[{"15", "/", "2"}]]}]]}], "-", 
   FractionBox[
    RowBox[{"351712023425809", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "12"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"154828800", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"388346663887", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "10"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"614400", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"1527310235551", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "10"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"1843200", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"28402847971", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "8"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"96768", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"19714929593", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "8"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"96768", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"67251767", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "6"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"576", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"309479", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "6"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"1728", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"146445", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "4"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"339379", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "4"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"158993", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "2"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"21", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"256805", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "2"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"21", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"4288", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"7", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"31168", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"21", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.994511294005694*^9},
 CellLabel->
  "Out[38]//TraditionalForm=",ExpressionUUID->"063e0ca5-f1a3-4d63-b801-\
6a3ec5b56cd6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"delaunayAveraged", "[", "\"\<J2DAv\>\"", "]"}], "//", "Expand"}], 
  "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.994511296369978*^9, 3.994511319743474*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"de3ec67a-aeaa-49c6-99ac-537e3b38496b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"105664935873", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "12"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"1638400", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"105664935873", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "12"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"6553600", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"3426964009", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "10"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"115200", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"3426964009", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "10"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"460800", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"73162261", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "8"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"6144", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"73162261", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "8"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"24576", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"279485", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "6"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"72", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"279485", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "6"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"288", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"7321", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "4"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"7321", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "4"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"120", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "2"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    SuperscriptBox["ar", 
     RowBox[{"15", "/", "2"}]]], "-", 
   FractionBox[
    RowBox[{"30", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "2"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    SuperscriptBox["ar", 
     RowBox[{"15", "/", "2"}]]], "+", 
   FractionBox[
    RowBox[{"4", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    SuperscriptBox["ar", 
     RowBox[{"15", "/", "2"}]]], "-", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    SuperscriptBox["ar", 
     RowBox[{"15", "/", "2"}]]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.994511297482703*^9, 3.994511319982863*^9}},
 CellLabel->
  "Out[46]//TraditionalForm=",ExpressionUUID->"d5e30226-debe-4c2d-b7b4-\
b3a0d3d6f540"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"delaunayAveraged", "[", "\"\<I3DAv\>\"", "]"}], "//", "Expand"}], 
  "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.994511325315072*^9, 3.994511326945567*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"4e67a3e1-0e23-468c-a589-790ad7213836"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"25457292864087389", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "12"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"98304000", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"25457292864087389", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "12"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"393216000", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"47178621858259", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "10"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"384000", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"47178621858259", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "10"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"1536000", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"104770539213", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "8"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"2048", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"104770539213", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "8"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"8192", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"849097483", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "6"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"48", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"849097483", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "6"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"192", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"367780251", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "4"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"80", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"367780251", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "4"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"320", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"3640752", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "2"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"5", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"910188", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "2"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"5", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"196836", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"5", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"49209", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"5", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.994511327218937*^9},
 CellLabel->
  "Out[47]//TraditionalForm=",ExpressionUUID->"d661ba5d-2450-416d-88e9-\
9f0d52d43463"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"delaunayAveraged", "[", "\"\<HDAvN\>\"", "]"}], "//", "Expand"}], 
  "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.994511330825213*^9, 3.994511336214016*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"b2ed0dbb-1ccc-4f5e-9c79-729ad9c3848f"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"672757819332401", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "12"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"34836480000", " ", 
     SuperscriptBox["ar", 
      RowBox[{"13", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"4385590451443", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "10"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"414720000", " ", 
     SuperscriptBox["ar", 
      RowBox[{"13", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"37759388467", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "8"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"7257600", " ", 
     SuperscriptBox["ar", 
      RowBox[{"13", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"663897229", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "6"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"302400", " ", 
     SuperscriptBox["ar", 
      RowBox[{"13", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"919237", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "4"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"1260", " ", 
     SuperscriptBox["ar", 
      RowBox[{"13", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"49969", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "2"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"315", " ", 
     SuperscriptBox["ar", 
      RowBox[{"13", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"6848", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"525", " ", 
     SuperscriptBox["ar", 
      RowBox[{"13", "/", "2"}]]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.99451133281022*^9, 3.994511336389926*^9}},
 CellLabel->
  "Out[50]//TraditionalForm=",ExpressionUUID->"bb41b3bd-e22b-41c8-8900-\
aa602724b613"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"delaunayAveraged", "[", "\"\<HDAv1PN\>\"", "]"}], "//", 
   "Expand"}], "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.994511340032689*^9, 3.9945113403942127`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"4d254674-7fc3-46f1-adcb-6b24af8585ed"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1290387714679763381", " ", "\[Pi]", " ", 
      SuperscriptBox["et", "12"], " ", 
      SuperscriptBox["\[Nu]", "3"]}], 
     RowBox[{"3901685760000", " ", 
      SuperscriptBox["ar", 
       RowBox[{"15", "/", "2"}]]}]]}], "+", 
   FractionBox[
    RowBox[{"1062619266017932697", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "12"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"3121348608000", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"6208604054057939", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "10"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"40642560000", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"368735424136853", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "10"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"2709504000", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"24885308602613", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "8"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"406425600", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"4578610749551", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "8"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"108380160", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"253642801109", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "6"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"12700800", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{"3935427469", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "6"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"529200", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"1655819311", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "4"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"352800", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"54097493", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "4"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"56448", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"1473251", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "2"], " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"2450", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"593849", " ", "\[Pi]", " ", 
     SuperscriptBox["et", "2"], " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"630", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"4982", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Nu]", "3"]}], 
    RowBox[{"315", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"991861", " ", "\[Pi]", " ", 
     SuperscriptBox["\[Nu]", "2"]}], 
    RowBox[{"7350", " ", 
     SuperscriptBox["ar", 
      RowBox[{"15", "/", "2"}]]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.994511340735216*^9},
 CellLabel->
  "Out[51]//TraditionalForm=",ExpressionUUID->"a3b1c501-7f2f-481c-8e23-\
1bf6df78d0f3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Redshift Invariants", "Section",
 CellChangeTimes->{{3.994511120040649*^9, 
  3.9945111224838552`*^9}},ExpressionUUID->"a7b2502b-5440-408d-a9e7-\
e4724cace65a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"redshiftInvariants", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"LoadDirectory", ",", "\"\<redshift_invariants.wl\>\""}], "}"}],
      "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.994511071019929*^9, 3.994511072525715*^9}, {
  3.99451110430996*^9, 3.994511112390191*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"d4a1fb4b-a087-4a50-9686-674ff8867a15"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"redshiftInvariants", "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{3.9945111162004957`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"1c60a15c-babd-4a63-8d9d-6c36516dd185"],

Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAssociation]", 
   RowBox[{
    RowBox[{"\<\"Delta z 1SF\"\>", "\[Rule]", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"174712792728211", " ", 
             SuperscriptBox["e", "12"]}], "7803371520000"]}], "-", 
          FractionBox[
           RowBox[{"3366369262843", " ", 
            SuperscriptBox["e", "10"]}], "40642560000"], "-", 
          FractionBox[
           RowBox[{"107115666451", " ", 
            SuperscriptBox["e", "8"]}], "162570240"], "+", 
          FractionBox[
           RowBox[{"629926159", " ", 
            SuperscriptBox["e", "6"]}], "470400"], "+", 
          FractionBox[
           RowBox[{"8816967", " ", 
            SuperscriptBox["e", "4"]}], "15680"], "-", 
          FractionBox[
           RowBox[{"4296083", " ", 
            SuperscriptBox["e", "2"]}], "4410"], "-", 
          FractionBox["368693", "3675"]}], 
         SuperscriptBox["p", 
          RowBox[{"15", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{
          FractionBox[
           RowBox[{"104442581123", " ", 
            SuperscriptBox["e", "12"]}], "17418240000"], "+", 
          FractionBox[
           RowBox[{"22605883901", " ", 
            SuperscriptBox["e", "10"]}], "1451520000"], "+", 
          FractionBox[
           RowBox[{"7527343", " ", 
            SuperscriptBox["e", "8"]}], "145152"], "-", 
          FractionBox[
           RowBox[{"18404963", " ", 
            SuperscriptBox["e", "6"]}], "151200"], "-", 
          FractionBox[
           RowBox[{"430889", " ", 
            SuperscriptBox["e", "4"]}], "3150"], "+", 
          FractionBox[
           RowBox[{"232618", " ", 
            SuperscriptBox["e", "2"]}], "1575"], "+", 
          FractionBox["13696", "525"]}], 
         SuperscriptBox["p", 
          RowBox[{"13", "/", "2"}]]]}], ")"}]}]}], ",", 
    RowBox[{"\<\"Delta z 2SF\"\>", "\[Rule]", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"216499199", " ", 
             SuperscriptBox["e", "10"]}], "7680000"]}], "-", 
          FractionBox[
           RowBox[{"10044408967", " ", 
            SuperscriptBox["e", "8"]}], "96768000"], "-", 
          FractionBox[
           RowBox[{"804961", " ", 
            SuperscriptBox["e", "6"]}], "32400"], "+", 
          FractionBox[
           RowBox[{"35640523", " ", 
            SuperscriptBox["e", "4"]}], "50400"], "-", 
          FractionBox[
           RowBox[{"42586", " ", 
            SuperscriptBox["e", "2"]}], "175"], "-", 
          FractionBox["417514", "1575"]}], 
         SuperscriptBox["p", 
          RowBox[{"13", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{
          FractionBox[
           RowBox[{"123956524885699", " ", 
            SuperscriptBox["e", "10"]}], "1300561920000"], "+", 
          FractionBox[
           RowBox[{"19375703735167", " ", 
            SuperscriptBox["e", "8"]}], "8128512000"], "-", 
          FractionBox[
           RowBox[{"137237232569", " ", 
            SuperscriptBox["e", "6"]}], "203212800"], "-", 
          FractionBox[
           RowBox[{"1399635973", " ", 
            SuperscriptBox["e", "4"]}], "156800"], "+", 
          FractionBox[
           RowBox[{"1605811933", " ", 
            SuperscriptBox["e", "2"]}], "352800"], "+", 
          FractionBox["16079941", "7350"]}], 
         SuperscriptBox["p", 
          RowBox[{"15", "/", "2"}]]]}], ")"}]}]}], ",", 
    RowBox[{"\<\"Delta U 1SF\"\>", "\[Rule]", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"104442581123", " ", 
             SuperscriptBox["e", "12"]}], "17418240000"]}], "-", 
          FractionBox[
           RowBox[{"22605883901", " ", 
            SuperscriptBox["e", "10"]}], "1451520000"], "-", 
          FractionBox[
           RowBox[{"7527343", " ", 
            SuperscriptBox["e", "8"]}], "145152"], "+", 
          FractionBox[
           RowBox[{"18404963", " ", 
            SuperscriptBox["e", "6"]}], "151200"], "+", 
          FractionBox[
           RowBox[{"430889", " ", 
            SuperscriptBox["e", "4"]}], "3150"], "-", 
          FractionBox[
           RowBox[{"232618", " ", 
            SuperscriptBox["e", "2"]}], "1575"], "-", 
          FractionBox["13696", "525"]}], 
         SuperscriptBox["p", 
          RowBox[{"13", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{
          FractionBox[
           RowBox[{"398929659254227", " ", 
            SuperscriptBox["e", "12"]}], "7803371520000"], "+", 
          FractionBox[
           RowBox[{"7790443135159", " ", 
            SuperscriptBox["e", "10"]}], "40642560000"], "+", 
          FractionBox[
           RowBox[{"112283726591", " ", 
            SuperscriptBox["e", "8"]}], "812851200"], "-", 
          FractionBox[
           RowBox[{"1953554329", " ", 
            SuperscriptBox["e", "6"]}], "1411200"], "+", 
          FractionBox[
           RowBox[{"13695499", " ", 
            SuperscriptBox["e", "4"]}], "47040"], "+", 
          FractionBox[
           RowBox[{"2687231", " ", 
            SuperscriptBox["e", "2"]}], "4410"], "+", 
          FractionBox["81077", "3675"]}], 
         SuperscriptBox["p", 
          RowBox[{"15", "/", "2"}]]]}], ")"}]}]}], ",", 
    RowBox[{"\<\"Delta U 2SF\"\>", "\[Rule]", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"171112938659393", " ", 
             SuperscriptBox["e", "10"]}], "433520640000"]}], "-", 
          FractionBox[
           RowBox[{"4876131494921", " ", 
            SuperscriptBox["e", "8"]}], "2709504000"], "+", 
          FractionBox[
           RowBox[{"117922725349", " ", 
            SuperscriptBox["e", "6"]}], "40642560"], "+", 
          FractionBox[
           RowBox[{"7769751313", " ", 
            SuperscriptBox["e", "4"]}], "1411200"], "-", 
          FractionBox[
           RowBox[{"171446197", " ", 
            SuperscriptBox["e", "2"]}], "39200"], "-", 
          FractionBox["9851257", "7350"]}], 
         SuperscriptBox["p", 
          RowBox[{"15", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{
          FractionBox[
           RowBox[{"216499199", " ", 
            SuperscriptBox["e", "10"]}], "7680000"], "+", 
          FractionBox[
           RowBox[{"10044408967", " ", 
            SuperscriptBox["e", "8"]}], "96768000"], "+", 
          FractionBox[
           RowBox[{"804961", " ", 
            SuperscriptBox["e", "6"]}], "32400"], "-", 
          FractionBox[
           RowBox[{"35640523", " ", 
            SuperscriptBox["e", "4"]}], "50400"], "+", 
          FractionBox[
           RowBox[{"42586", " ", 
            SuperscriptBox["e", "2"]}], "175"], "+", 
          FractionBox["417514", "1575"]}], 
         SuperscriptBox["p", 
          RowBox[{"13", "/", "2"}]]]}], ")"}]}]}]}], "\[RightAssociation]"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.994509918154409*^9, 3.994510202231998*^9, 
  3.99451111664888*^9},
 CellLabel->
  "Out[18]//TraditionalForm=",ExpressionUUID->"7a6fddcc-2125-46f2-8d93-\
d09e84ec831b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 6}, {114, Automatic}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0956b6b4-35cc-47c1-a9cb-a68519a73389"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 179, 3, 117, "Chapter",ExpressionUUID->"c806a295-c275-4a8d-b793-6473c888f00b"],
Cell[762, 27, 86, 0, 35, "Text",ExpressionUUID->"92a20079-838f-4789-b490-10b15a2945c9"],
Cell[CellGroupData[{
Cell[873, 31, 165, 3, 67, "Section",ExpressionUUID->"f861dea1-200d-4b93-be0f-a2ee20cadd2a"],
Cell[1041, 36, 332, 7, 73, "Input",ExpressionUUID->"cc9b21a2-3d92-4b95-9430-1a25ac464041"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1410, 48, 170, 3, 67, "Section",ExpressionUUID->"c10ec8d9-d83f-43c8-8ebf-bb4e9fea9395"],
Cell[1583, 53, 463, 10, 52, "Input",ExpressionUUID->"76abc0bf-3c47-42eb-960e-7180569ca097"],
Cell[CellGroupData[{
Cell[2071, 67, 414, 10, 30, "Input",ExpressionUUID->"cacbf650-fef2-4593-9da7-8536f8aa5440"],
Cell[2488, 79, 555, 16, 69, "Output",ExpressionUUID->"678b5f2c-759f-418e-a6d6-1fbf5942dd03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3080, 100, 363, 9, 30, "Input",ExpressionUUID->"02d5594f-50b3-4cc6-9fbc-4ff5889ac680"],
Cell[3446, 111, 1006, 31, 69, "Output",ExpressionUUID->"7d8bd5d1-ae20-4586-a90a-fea8968d53e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4489, 147, 365, 9, 30, "Input",ExpressionUUID->"42176718-805d-4889-ab4d-1504e18ea968"],
Cell[4857, 158, 1827, 56, 107, "Output",ExpressionUUID->"caebb28c-1866-4e56-bc00-bceea23cf744"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6733, 220, 222, 4, 67, "Section",ExpressionUUID->"30918ea8-89eb-4453-af70-6cbb4ed4b67d"],
Cell[6958, 226, 506, 11, 30, "Input",ExpressionUUID->"c7d5f9d3-0956-4cb0-b7b5-85810802fd98"],
Cell[CellGroupData[{
Cell[7489, 241, 368, 7, 30, "Input",ExpressionUUID->"8e177381-da4b-4157-9d4e-811ed6622310"],
Cell[7860, 250, 1902, 56, 116, "Output",ExpressionUUID->"463ad490-fede-48a3-8c1d-90ac88523670"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9799, 311, 272, 5, 30, "Input",ExpressionUUID->"fd3e7c73-6011-4560-8bd2-9b08a45e2d87"],
Cell[10074, 318, 3404, 103, 162, "Output",ExpressionUUID->"063e0ca5-f1a3-4d63-b801-6a3ec5b56cd6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13515, 426, 297, 6, 30, "Input",ExpressionUUID->"de3ec67a-aeaa-49c6-99ac-537e3b38496b"],
Cell[13815, 434, 3236, 98, 159, "Output",ExpressionUUID->"d5e30226-debe-4c2d-b7b4-b3a0d3d6f540"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17088, 537, 297, 6, 30, "Input",ExpressionUUID->"4e67a3e1-0e23-468c-a589-790ad7213836"],
Cell[17388, 545, 3394, 102, 209, "Output",ExpressionUUID->"d661ba5d-2450-416d-88e9-9f0d52d43463"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20819, 652, 297, 6, 30, "Input",ExpressionUUID->"b2ed0dbb-1ccc-4f5e-9c79-729ad9c3848f"],
Cell[21119, 660, 1828, 54, 114, "Output",ExpressionUUID->"bb41b3bd-e22b-41c8-8900-aa602724b613"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22984, 719, 302, 6, 30, "Input",ExpressionUUID->"4d254674-7fc3-46f1-adcb-6b24af8585ed"],
Cell[23289, 727, 3485, 103, 210, "Output",ExpressionUUID->"a3b1c501-7f2f-481c-8e23-1bf6df78d0f3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26823, 836, 166, 3, 67, "Section",ExpressionUUID->"a7b2502b-5440-408d-a9e7-e4724cace65a"],
Cell[26992, 841, 449, 10, 30, "Input",ExpressionUUID->"d4a1fb4b-a087-4a50-9686-674ff8867a15"],
Cell[CellGroupData[{
Cell[27466, 855, 204, 3, 30, "Input",ExpressionUUID->"1c60a15c-babd-4a63-8d9d-6c36516dd185"],
Cell[27673, 860, 7467, 201, 618, "Output",ExpressionUUID->"7a6fddcc-2125-46f2-8d93-d09e84ec831b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/redshift_invariants.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*High-Post-Newtonian-Order Dynamics Induced by Tail-of-Tail Interactions: The Non-Geodesic Terms*)


(* ::Text:: *)
(*Geraint Pratten*)


(* ::Section:: *)
(*Notation*)


(* ::Text:: *)
(*ar = semi-major axis.*)
(*et = time-eccentricity.*)
(*\[Nu] = symmetric mass ratio. *)
(*u = mean anomaly.*)
(*z = Detweiler-Barack-Sago redshift invariant.*)
(*U = Inverse redshift invariant.*)


(* ::Section:: *)
(*Redshift Invariants*)


<|
"Delta z 1SF" -> 
  ((-368693/3675 - (4296083*e^2)/4410 + (8816967*e^4)/15680 + 
      (629926159*e^6)/470400 - (107115666451*e^8)/162570240 - 
      (3366369262843*e^10)/40642560000 - (174712792728211*e^12)/
       7803371520000)/p^(15/2) + (13696/525 + (232618*e^2)/1575 - 
      (430889*e^4)/3150 - (18404963*e^6)/151200 + (7527343*e^8)/145152 + 
      (22605883901*e^10)/1451520000 + (104442581123*e^12)/17418240000)/
     p^(13/2))*Pi, 
"Delta z 2SF" -> 
  ((16079941/7350 + (1605811933*e^2)/352800 - (1399635973*e^4)/156800 - 
      (137237232569*e^6)/203212800 + (19375703735167*e^8)/8128512000 + 
      (123956524885699*e^10)/1300561920000)/p^(15/2) + 
    (-417514/1575 - (42586*e^2)/175 + (35640523*e^4)/50400 - 
      (804961*e^6)/32400 - (10044408967*e^8)/96768000 - 
      (216499199*e^10)/7680000)/p^(13/2))*Pi, 
"Delta U 1SF" -> ((81077/3675 + (2687231*e^2)/4410 + (13695499*e^4)/47040 - 
      (1953554329*e^6)/1411200 + (112283726591*e^8)/812851200 + 
      (7790443135159*e^10)/40642560000 + (398929659254227*e^12)/
       7803371520000)/p^(15/2) + (-13696/525 - (232618*e^2)/1575 + 
      (430889*e^4)/3150 + (18404963*e^6)/151200 - (7527343*e^8)/145152 - 
      (22605883901*e^10)/1451520000 - (104442581123*e^12)/17418240000)/
     p^(13/2))*Pi, 
"Delta U 2SF" -> 
  ((-9851257/7350 - (171446197*e^2)/39200 + (7769751313*e^4)/1411200 + 
      (117922725349*e^6)/40642560 - (4876131494921*e^8)/2709504000 - 
      (171112938659393*e^10)/433520640000)/p^(15/2) + 
    (417514/1575 + (42586*e^2)/175 - (35640523*e^4)/50400 + 
      (804961*e^6)/32400 + (10044408967*e^8)/96768000 + 
      (216499199*e^10)/7680000)/p^(13/2))*Pi
|>

